A Two-Loop Four-Point Form Factor at Function Level

Recently, the maximally-helicity-violating four-point form factor for the chiral stress-energy tensor in planar $\mathcal{N}=4$ super Yang-Mills was computed to three loops at the level of the symbol associated with multiple polylogarithms. It exhibits {\it antipodal self-duality}, or invariance under the combined action of a kinematic map and reversing the ordering of letters in the symbol. Here we lift the two-loop form factor from symbol level to function level. We provide an iterated representation of the function's derivatives (coproducts). In order to do so, we find a three-parameter limit of the five-parameter phase space where the symbol's letters are all rational. We also use function-level information about dihedral symmetries and the soft, collinear, and factorization limits, as well as limits governed by the form-factor operator product expansion (FFOPE). We provide plots of the remainder function on several kinematic slices, and show that the result is compatible with the FFOPE data. We further verify that antipodal self-duality is valid at two loops beyond the level of the symbol.

==> anc/AntipodalAlphabet.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "A Two-Loop Four-Point Form Factor at Function Level"           *)
(*  by L. J. Dixon and Shuo Xin                                     *)
(*  arXiv:2411.01571                                                *)
(*                                                                  *)
(*  This file contains the 93 a-letters of the alphabet that        *)
(*  describes 2 loop 4 gluon form factor in terms of kinematic      *)
(*  variables u1, u2, u3, v1, v2                                    *)
(*                                                                  *)
(********************************************************************)

aletters = {a1 -> Log[u1], a2 -> Log[u2], a3 -> Log[u3], 
     a4 -> Log[1 + u2 - v1 - v2], a5 -> Log[v1], a6 -> Log[v2], 
     a7 -> Log[1 - u1 + u3 - v2], a8 -> Log[1 + u1 - u3 - v1], 
     a9 -> Log[1 - v1], a10 -> Log[1 - v2], a11 -> Log[u1 - u3 + v2], 
     a12 -> Log[-u1 + u3 + v1], a13 -> Log[u1 - v1], a14 -> Log[u2 - v2], 
     a15 -> Log[-1 + u1 + v2], a16 -> Log[-u1 + u2 + u3 - v2], 
     a17 -> Log[-1 + u3 + v1], a18 -> Log[u2 - v1], a19 -> Log[u3 - v2], 
     a20 -> Log[u1 + u2 - u3 - v1], a21 -> Log[u1 + u2 - v1], 
     a22 -> Log[u2 + u3 - v2], a23 -> Log[u1 - v1 - u1*v1 + u3*v1 + v1^2], 
     a24 -> Log[u2 - v1*v2], a25 -> Log[u3 - v2 + u1*v2 - u3*v2 + v2^2], 
     a26 -> Log[u1^2 + u2 - 2*u1*u3 + u3^2 - u1*v1 + u3*v1 + u1*v2 - u3*v2 - 
        v1*v2], a27 -> Log[u1 - v1 + u3*v1], 
     a28 -> Log[u2 + u2*v2 - v1*v2 - v2^2], 
     a29 -> Log[-1 + 2*u1 - u1^2 + u1*u3 + v2 - u1*v2], 
     a30 -> Log[-u1 + 2*u2 + u1*u2 + u3 - u2*u3 - u2*v1 - v2], 
     a31 -> Log[-1 + 2*u3 + u1*u3 - u3^2 + v1 - u3*v1], 
     a32 -> Log[u2 + u2*v1 - v1^2 - v1*v2], a33 -> Log[u3 - v2 + u1*v2], 
     a34 -> Log[u1 + 2*u2 - u1*u2 - u3 + u2*u3 - v1 - u2*v2], 
     a35 -> Log[-1 + u1 + u3 + v1 - u1*v1], a36 -> Log[2*u2 - v1 - u2*v2], 
     a37 -> Log[u3 + u1*u3 - u3^2 - v2 + u3*v2], 
     a38 -> Log[u2 - u1*u2 + u2*u3 + u1*v1 + u2*v1 - u3*v1 - v1^2 + u1*v2 - 
        u3*v2 - v1*v2], a39 -> Log[u1 - u1^2 + u1*u3 - v1 + u1*v1], 
     a40 -> Log[2*u2 - u2*v1 - v2], a41 -> Log[-1 + u1 + u3 + v2 - u3*v2], 
     a42 -> Log[u2 + u1*u2 - u2*u3 - u1*v1 + u3*v1 - u1*v2 + u2*v2 + u3*v2 - 
        v1*v2 - v2^2], a43 -> Log[u1 + u2 - u1*v1 + u3*v1 - v1*v2], 
     a44 -> Log[u2 + u3 + u1*v2 - u3*v2 - v1*v2], 
     a45 -> Log[-4*u2 + v1^2 + 2*v1*v2 + v2^2], 
     a46 -> Log[1 - 2*u1 + u1^2 - 2*u3 - 2*u1*u3 + u3^2], 
     a47 -> Log[u3 + u2*u3 - u3*v1 - v2 + u1*v2 + v1*v2 - u1*v1*v2], 
     a48 -> Log[u1 + 2*u2 - u1*u2 + 2*u2*u3 - v1 - u3*v1 - u1*v2 - 3*u2*v2 + 
        u1*u2*v2 - u2*u3*v2 + v1*v2 + u2*v2^2], 
     a49 -> Log[u1*u2 + u3 + 2*u1*u3 + u1^2*u3 - 2*u3^2 - 2*u1*u3^2 + u3^3 - 
        u3*v1 - u1*u3*v1 + u3^2*v1 - v2 - u1*v2 + 2*u3*v2 + u1*u3*v2 - 
        u3^2*v2 + v1*v2 - u3*v1*v2], 
     a50 -> Log[u2*u3 + u2*v1 - u1*u2*v1 + u2*u3*v1 + u1*v1^2 + u2*v1^2 - 
        u3*v1^2 - v1^3 + u1*v1*v2 - u3*v1*v2 - v1^2*v2], 
     a51 -> Log[u1*u2 + u2*v2 + u1*u2*v2 - u2*u3*v2 - u1*v1*v2 + u3*v1*v2 - 
        u1*v2^2 + u2*v2^2 + u3*v2^2 - v1*v2^2 - v2^3], 
     a52 -> Log[u1 - 2*u1^2 + u1^3 + 2*u1*u3 - 2*u1^2*u3 + u2*u3 + u1*u3^2 - 
        v1 + 2*u1*v1 - u1^2*v1 - u3*v1 + u1*u3*v1 - u1*v2 + u1^2*v2 - 
        u1*u3*v2 + v1*v2 - u1*v1*v2], 
     a53 -> Log[2*u2 + 2*u1*u2 + u3 - u2*u3 - 3*u2*v1 - u1*u2*v1 - u3*v1 + 
        u2*u3*v1 + u2*v1^2 - v2 - u1*v2 + v1*v2], 
     a54 -> Log[u1 + u1*u2 - v1 + u3*v1 - u1*v2 + v1*v2 - u3*v1*v2], 
     a55 -> Log[u1^2 + 2*u1^2*u2 + u1^2*u2^2 - 2*u1*u2*u3 - 2*u1*u2^2*u3 + 
        u2^2*u3^2 - 2*u1*v1 - 2*u1*u2*v1 - 2*u1*u3*v1 - 2*u2*u3*v1 + 
        2*u1*u2*u3*v1 - 2*u2*u3^2*v1 + v1^2 + 2*u3*v1^2 + u3^2*v1^2 - 
        2*u1^2*v2 - 2*u1^2*u2*v2 + 2*u1*u2*u3*v2 + 4*u1*v1*v2 + 
        2*u1*u2*v1*v2 + 2*u1*u3*v1*v2 + 2*u2*u3*v1*v2 - 2*v1^2*v2 - 
        2*u3*v1^2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2], 
     a56 -> Log[u1^2*u2^2 - 2*u1*u2*u3 - 2*u1*u2^2*u3 + u3^2 + 2*u2*u3^2 + 
        u2^2*u3^2 + 2*u1*u2*u3*v1 - 2*u3^2*v1 - 2*u2*u3^2*v1 + u3^2*v1^2 - 
        2*u1*u2*v2 - 2*u1^2*u2*v2 - 2*u3*v2 - 2*u1*u3*v2 - 2*u2*u3*v2 + 
        2*u1*u2*u3*v2 + 2*u1*u2*v1*v2 + 4*u3*v1*v2 + 2*u1*u3*v1*v2 + 
        2*u2*u3*v1*v2 - 2*u3*v1^2*v2 + v2^2 + 2*u1*v2^2 + u1^2*v2^2 - 
        2*v1*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2], 
     a57 -> -Log[1 - sqrt1b - u1 + u3] + Log[1 + sqrt1b - u1 + u3], 
     a58 -> -Log[1 - sqrt1b + u1 - u3] + Log[1 + sqrt1b + u1 - u3], 
     a59 -> -Log[-sqrt1a + v1 + v2] + Log[sqrt1a + v1 + v2], 
     a60 -> -Log[2 - sqrt1a - v1 - v2] + Log[2 + sqrt1a - v1 - v2], 
     a61 -> -Log[1 - sqrt1b - u1 + u3 - 2*v2] + 
       Log[1 + sqrt1b - u1 + u3 - 2*v2], 
     a62 -> -Log[1 - sqrt1b + u1 - u3 - 2*v1] + 
       Log[1 + sqrt1b + u1 - u3 - 2*v1], a63 -> -Log[-sqrt1a + v1 - v2] + 
       Log[sqrt1a + v1 - v2], a64 -> -Log[-sqrt1a - 2*u1 + 2*u3 + v1 - v2] + 
       Log[sqrt1a - 2*u1 + 2*u3 + v1 - v2], 
     a65 -> -Log[-sqrt2a + u1 + u1*u2 - u2*u3 - v1 + u3*v1 - u1*v2 + v1*v2] + 
       Log[sqrt2a + u1 + u1*u2 - u2*u3 - v1 + u3*v1 - u1*v2 + v1*v2], 
     a66 -> -Log[-sqrt2a + u1 + u1*u2 - u2*u3 - v1 - 2*u1*v1 - 2*u2*v1 + 
          u3*v1 + 2*v1^2 - u1*v2 + v1*v2] + Log[sqrt2a + u1 + u1*u2 - u2*u3 - 
         v1 - 2*u1*v1 - 2*u2*v1 + u3*v1 + 2*v1^2 - u1*v2 + v1*v2], 
     a67 -> -Log[-sqrt2a + u1 + 2*u2 - u1*u2 + u2*u3 - v1 - u3*v1 - u1*v2 - 
          2*u2*v2 + v1*v2] + Log[sqrt2a + u1 + 2*u2 - u1*u2 + u2*u3 - v1 - 
         u3*v1 - u1*v2 - 2*u2*v2 + v1*v2], 
     a68 -> -Log[-sqrt2a + u1 - 2*u1^2 - u1*u2 + 2*u1*u3 + u2*u3 - v1 + 
          2*u1*v1 - u3*v1 - u1*v2 + v1*v2] + 
       Log[sqrt2a + u1 - 2*u1^2 - u1*u2 + 2*u1*u3 + u2*u3 - v1 + 2*u1*v1 - 
         u3*v1 - u1*v2 + v1*v2], 
     a69 -> -Log[-sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 - v1*v2] + 
       Log[sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 - v1*v2], 
     a70 -> -Log[-sqrt2b + 2*u2 + u1*u2 + u3 - u2*u3 - 2*u2*v1 - u3*v1 - v2 - 
          u1*v2 + v1*v2] + Log[sqrt2b + 2*u2 + u1*u2 + u3 - u2*u3 - 2*u2*v1 - 
         u3*v1 - v2 - u1*v2 + v1*v2], 
     a71 -> -Log[-sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 + 
          2*u2*v2 + 2*u3*v2 - v1*v2 - 2*v2^2] + 
       Log[sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 + 2*u2*v2 + 
         2*u3*v2 - v1*v2 - 2*v2^2], 
     a72 -> -Log[-sqrt2b + u1*u2 + u3 + 2*u1*u3 - u2*u3 - 2*u3^2 - u3*v1 - 
          v2 - u1*v2 + 2*u3*v2 + v1*v2] + Log[sqrt2b + u1*u2 + u3 + 2*u1*u3 - 
         u2*u3 - 2*u3^2 - u3*v1 - v2 - u1*v2 + 2*u3*v2 + v1*v2], 
     a73 -> Log[u2^2 - 2*u1*u2^2 + u1^2*u2^2 - 4*u1*u2*u3 - 2*u2^2*u3 - 
        2*u1*u2^2*u3 + u2^2*u3^2 + 2*u2*u3*v1 + 2*u1*u2*u3*v1 - 
        2*u2*u3^2*v1 + u3^2*v1^2 + 2*u1*u2*v2 - 2*u1^2*u2*v2 + 
        2*u1*u2*u3*v2 - 2*u2*v1*v2 + 2*u1*u2*v1*v2 + 2*u1*u3*v1*v2 + 
        2*u2*u3*v1*v2 - 2*u3*v1^2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2], 
     a74 -> -Log[-sqrt3 + 2*u1 + u2 + u1*u2 - u2*u3 - 2*v1 + u3*v1 - u1*v2 + 
          v1*v2] + Log[sqrt3 + 2*u1 + u2 + u1*u2 - u2*u3 - 2*v1 + u3*v1 - 
         u1*v2 + v1*v2], a75 -> 
      -Log[-sqrt3 + u2 - u1*u2 + u2*u3 + 2*u1*v1 + 2*u2*v1 - u3*v1 - 2*v1^2 + 
          u1*v2 - v1*v2] + Log[sqrt3 + u2 - u1*u2 + u2*u3 + 2*u1*v1 + 
         2*u2*v1 - u3*v1 - 2*v1^2 + u1*v2 - v1*v2], 
     a76 -> -Log[-sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 + u1*v2 - v1*v2] + 
       Log[sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 + u1*v2 - v1*v2], 
     a77 -> -Log[-sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 - u1*v2 - v1*v2] + 
       Log[sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 - u1*v2 - v1*v2], 
     a78 -> -Log[-sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 - u1*v2 - 2*u2*v2 + 
          v1*v2] + Log[sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 - u1*v2 - 2*u2*v2 + 
         v1*v2], a79 -> -Log[-sqrt3 + 2*u1 + 3*u2 - u1*u2 + u2*u3 - 2*v1 - 
          u3*v1 - u1*v2 - 2*u2*v2 + v1*v2] + 
       Log[sqrt3 + 2*u1 + 3*u2 - u1*u2 + u2*u3 - 2*v1 - u3*v1 - u1*v2 - 
         2*u2*v2 + v1*v2], 
     a80 -> -Log[-sqrt3 + u2 - u1*u2 + 2*u3 + u2*u3 - u3*v1 - 2*v2 + u1*v2 + 
          v1*v2] + Log[sqrt3 + u2 - u1*u2 + 2*u3 + u2*u3 - u3*v1 - 2*v2 + 
         u1*v2 + v1*v2], a81 -> 
      -Log[-sqrt3 + 2*u1 - 2*u1^2 + u2 - u1*u2 + 2*u1*u3 + u2*u3 - 2*v1 + 
          2*u1*v1 - u3*v1 - u1*v2 + v1*v2] + Log[sqrt3 + 2*u1 - 2*u1^2 + u2 - 
         u1*u2 + 2*u1*u3 + u2*u3 - 2*v1 + 2*u1*v1 - u3*v1 - u1*v2 + v1*v2], 
     a82 -> -Log[-sqrt3 + 3*u2 + u1*u2 + 2*u3 - u2*u3 - 2*u2*v1 - u3*v1 - 
          2*v2 - u1*v2 + v1*v2] + Log[sqrt3 + 3*u2 + u1*u2 + 2*u3 - u2*u3 - 
         2*u2*v1 - u3*v1 - 2*v2 - u1*v2 + v1*v2], 
     a83 -> -Log[-sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 - u1*v2 + 2*u2*v2 + 
          2*u3*v2 - v1*v2 - 2*v2^2] + Log[sqrt3 + u2 + u1*u2 - u2*u3 + 
         u3*v1 - u1*v2 + 2*u2*v2 + 2*u3*v2 - v1*v2 - 2*v2^2], 
     a84 -> -Log[-sqrt3 + u2 + u1*u2 + 2*u3 + 2*u1*u3 - u2*u3 - 2*u3^2 - 
          u3*v1 - 2*v2 - u1*v2 + 2*u3*v2 + v1*v2] + 
       Log[sqrt3 + u2 + u1*u2 + 2*u3 + 2*u1*u3 - u2*u3 - 2*u3^2 - u3*v1 - 
         2*v2 - u1*v2 + 2*u3*v2 + v1*v2], 
     a85 -> -Log[-(sqrt2b*sqrt3) + u1*u2^2 - u1^2*u2^2 + u2*u3 + 3*u1*u2*u3 + 
          u2^2*u3 + 2*u1*u2^2*u3 - u2*u3^2 - u2^2*u3^2 - u2*u3*v1 - 
          2*u1*u2*u3*v1 + u3^2*v1 + 2*u2*u3^2*v1 - u3^2*v1^2 - u2*v2 + 
          2*u1^2*u2*v2 + u1*u3*v2 + u2*u3*v2 - 2*u1*u2*u3*v2 + u2*v1*v2 - 
          2*u1*u2*v1*v2 - 2*u3*v1*v2 - 2*u1*u3*v1*v2 - 2*u2*u3*v1*v2 + 
          2*u3*v1^2*v2 - u1*v2^2 - u1^2*v2^2 + v1*v2^2 + 2*u1*v1*v2^2 - 
          v1^2*v2^2] + Log[sqrt2b*sqrt3 + u1*u2^2 - u1^2*u2^2 + u2*u3 + 
         3*u1*u2*u3 + u2^2*u3 + 2*u1*u2^2*u3 - u2*u3^2 - u2^2*u3^2 - 
         u2*u3*v1 - 2*u1*u2*u3*v1 + u3^2*v1 + 2*u2*u3^2*v1 - u3^2*v1^2 - 
         u2*v2 + 2*u1^2*u2*v2 + u1*u3*v2 + u2*u3*v2 - 2*u1*u2*u3*v2 + 
         u2*v1*v2 - 2*u1*u2*v1*v2 - 2*u3*v1*v2 - 2*u1*u3*v1*v2 - 
         2*u2*u3*v1*v2 + 2*u3*v1^2*v2 - u1*v2^2 - u1^2*v2^2 + v1*v2^2 + 
         2*u1*v1*v2^2 - v1^2*v2^2], 
     a86 -> -Log[-sqrt3 + u2 - u1*u2 - u2*u3 + u3*v1 + u1*v2 - v1*v2] + 
       Log[sqrt3 + u2 - u1*u2 - u2*u3 + u3*v1 + u1*v2 - v1*v2], 
     a87 -> -Log[-sqrt3 + u2 - u1*u2 + u2*u3 + u3*v1 + u1*v2 - v1*v2] + 
       Log[sqrt3 + u2 - u1*u2 + u2*u3 + u3*v1 + u1*v2 - v1*v2], 
     a88 -> -Log[-sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 + u1*v2 - v1*v2] + 
       Log[sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 + u1*v2 - v1*v2], 
     a89 -> -Log[-sqrt3 + u2 + u1*u2 - u2*u3 - 2*u2*v1 - u3*v1 - u1*v2 + 
          v1*v2] + Log[sqrt3 + u2 + u1*u2 - u2*u3 - 2*u2*v1 - u3*v1 - u1*v2 + 
         v1*v2], a90 -> -Log[-(sqrt1b*sqrt3) + u2 - 2*u1*u2 + u1^2*u2 - 
          2*u1*u3 - 2*u2*u3 - 2*u1*u2*u3 + u2*u3^2 + u3*v1 + u1*u3*v1 - 
          u3^2*v1 + u1*v2 - u1^2*v2 + u1*u3*v2 - v1*v2 + u1*v1*v2 + 
          u3*v1*v2] + Log[sqrt1b*sqrt3 + u2 - 2*u1*u2 + u1^2*u2 - 2*u1*u3 - 
         2*u2*u3 - 2*u1*u2*u3 + u2*u3^2 + u3*v1 + u1*u3*v1 - u3^2*v1 + 
         u1*v2 - u1^2*v2 + u1*u3*v2 - v1*v2 + u1*v1*v2 + u3*v1*v2], 
     a91 -> -Log[-(sqrt1a*sqrt3) + 2*u1*u2 + 2*u2^2 + 2*u2*u3 - u2*v1 - 
          u1*u2*v1 + u2*u3*v1 - u3*v1^2 - u2*v2 + u1*u2*v2 - u2*u3*v2 - 
          u1*v1*v2 - 2*u2*v1*v2 - u3*v1*v2 + v1^2*v2 - u1*v2^2 + v1*v2^2] + 
       Log[sqrt1a*sqrt3 + 2*u1*u2 + 2*u2^2 + 2*u2*u3 - u2*v1 - u1*u2*v1 + 
         u2*u3*v1 - u3*v1^2 - u2*v2 + u1*u2*v2 - u2*u3*v2 - u1*v1*v2 - 
         2*u2*v1*v2 - u3*v1*v2 + v1^2*v2 - u1*v2^2 + v1*v2^2], 
     a92 -> -Log[-(sqrt2a*sqrt3) + u1*u2 - u1^2*u2 + u1*u2^2 - u1^2*u2^2 + 
          3*u1*u2*u3 + u2^2*u3 + 2*u1*u2^2*u3 - u2^2*u3^2 - u2*v1 + 
          u1*u2*v1 + u1*u3*v1 - 2*u1*u2*u3*v1 + 2*u2*u3^2*v1 - u3*v1^2 - 
          u3^2*v1^2 + u1^2*v2 - u1*u2*v2 + 2*u1^2*u2*v2 - 2*u1*u2*u3*v2 - 
          2*u1*v1*v2 + u2*v1*v2 - 2*u1*u2*v1*v2 - 2*u1*u3*v1*v2 - 
          2*u2*u3*v1*v2 + v1^2*v2 + 2*u3*v1^2*v2 - u1^2*v2^2 + 2*u1*v1*v2^2 - 
          v1^2*v2^2] + Log[sqrt2a*sqrt3 + u1*u2 - u1^2*u2 + u1*u2^2 - 
         u1^2*u2^2 + 3*u1*u2*u3 + u2^2*u3 + 2*u1*u2^2*u3 - u2^2*u3^2 - 
         u2*v1 + u1*u2*v1 + u1*u3*v1 - 2*u1*u2*u3*v1 + 2*u2*u3^2*v1 - 
         u3*v1^2 - u3^2*v1^2 + u1^2*v2 - u1*u2*v2 + 2*u1^2*u2*v2 - 
         2*u1*u2*u3*v2 - 2*u1*v1*v2 + u2*v1*v2 - 2*u1*u2*v1*v2 - 
         2*u1*u3*v1*v2 - 2*u2*u3*v1*v2 + v1^2*v2 + 2*u3*v1^2*v2 - u1^2*v2^2 + 
         2*u1*v1*v2^2 - v1^2*v2^2], 
     a93 -> -Log[sqrt3 + 2*u1^2 + u2 + u1*u2 - 2*u1*u3 - u2*u3 - 2*u1*v1 + 
          u3*v1 + u1*v2 - v1*v2] + Log[sqrt3 + u2 - u1*u2 - 2*u1*u3 + u2*u3 + 
         2*u3^2 + u3*v1 + u1*v2 - 2*u3*v2 - v1*v2] + 
       Log[sqrt3 - 2*u1^2 - u2 - u1*u2 + 2*u1*u3 + u2*u3 + 2*u1*v1 - u3*v1 - 
         u1*v2 + v1*v2] - Log[sqrt3 - u2 + u1*u2 + 2*u1*u3 - u2*u3 - 2*u3^2 - 
         u3*v1 - u1*v2 + 2*u3*v2 + v1*v2]}
 
fourPointRoots = {sqrt1a -> Sqrt[-4*u2 + v1^2 + 2*v1*v2 + v2^2], 
     sqrt1b -> Sqrt[1 - 2*u1 + u1^2 - 2*u3 - 2*u1*u3 + u3^2], 
     sqrt2a -> Sqrt[u1^2 + 2*u1^2*u2 + u1^2*u2^2 - 2*u1*u2*u3 - 
        2*u1*u2^2*u3 + u2^2*u3^2 - 2*u1*v1 - 2*u1*u2*v1 - 2*u1*u3*v1 - 
        2*u2*u3*v1 + 2*u1*u2*u3*v1 - 2*u2*u3^2*v1 + v1^2 + 2*u3*v1^2 + 
        u3^2*v1^2 - 2*u1^2*v2 - 2*u1^2*u2*v2 + 2*u1*u2*u3*v2 + 4*u1*v1*v2 + 
        2*u1*u2*v1*v2 + 2*u1*u3*v1*v2 + 2*u2*u3*v1*v2 - 2*v1^2*v2 - 
        2*u3*v1^2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2], 
     sqrt2b -> Sqrt[u1^2*u2^2 - 2*u1*u2*u3 - 2*u1*u2^2*u3 + u3^2 + 
        2*u2*u3^2 + u2^2*u3^2 + 2*u1*u2*u3*v1 - 2*u3^2*v1 - 2*u2*u3^2*v1 + 
        u3^2*v1^2 - 2*u1*u2*v2 - 2*u1^2*u2*v2 - 2*u3*v2 - 2*u1*u3*v2 - 
        2*u2*u3*v2 + 2*u1*u2*u3*v2 + 2*u1*u2*v1*v2 + 4*u3*v1*v2 + 
        2*u1*u3*v1*v2 + 2*u2*u3*v1*v2 - 2*u3*v1^2*v2 + v2^2 + 2*u1*v2^2 + 
        u1^2*v2^2 - 2*v1*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2], 
     sqrt3 -> Sqrt[u2^2 - 2*u1*u2^2 + u1^2*u2^2 - 4*u1*u2*u3 - 2*u2^2*u3 - 
        2*u1*u2^2*u3 + u2^2*u3^2 + 2*u2*u3*v1 + 2*u1*u2*u3*v1 - 
        2*u2*u3^2*v1 + u3^2*v1^2 + 2*u1*u2*v2 - 2*u1^2*u2*v2 + 
        2*u1*u2*u3*v2 - 2*u2*v1*v2 + 2*u1*u2*v1*v2 + 2*u1*u3*v1*v2 + 
        2*u2*u3*v1*v2 - 2*u3*v1^2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2]}


==> anc/PTT2to0_XY.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "A Two-Loop Four-Point Form Factor at Function Level"           *)
(*  by L. J. Dixon and Shuo Xin                                     *)
(*  arXiv:2411.01571                                                *)
(*                                                                  *)
(*  This file contains the value of P functions P[weight, i] on     *)
(*  the OPE limit ("TT2to0"), where OPE variable T, T2 -> 0.        *)
(*  P functions are the space of functions spanned by               *)
(*  iterative coproducts of the 2-loop 4-gluon form factor R42.     *)
(*  We express the functions in X, Y variables defined by           *)
(*    X = S^2/(1+S^2),  Y = S2^2/(1+S2^2)                           *)
(*                                                                  *)
(*  We provide the space of functions with placeholders g[i] so     *)
(*  that on the OPE limit, at leading T^0 T2^0 order                *)
(*    P[weight, i] = Coefficient[P$TT2to0$XY[weight], g[i]].        *)
(*                                                                  *)
(********************************************************************)

P$TT2to0$XY[2] = z2*(-2*g[9] - 2*g[10] + g[11] + 
       2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
         2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
       2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
         g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) - 
       4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) - 
       3*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 2*g[19] - 
         g[28] + 2*g[29]) + 2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 
         2*g[19] - g[28] + 2*g[29] + g[31]) - 
       2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
       2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
         g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) + 
       2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
         g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
         g[32]) + 2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
         12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
         g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) + 
       2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
         g[24] - g[26] + g[28] - g[29] + g[32]) + 
       4*(-5*g[14] - 2*g[18] + 2*g[19] + 2*g[27] - g[28] - 2*g[29] + g[30] + 
         g[32]) - 2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
         g[28] - 2*g[29] + 2*g[30] + g[32])) + z2*g[33] + 
     G[1, X]*((-2*g[1] - 2*g[2] + g[3] - 4*g[4] - 2*g[5] + 4*g[6] + g[7] - 
         g[10] + g[12] - 2*g[13] + 16*g[14] - 2*g[17] + 8*g[18] - 4*g[19] + 
         g[21] + g[24] - 4*g[28] + 8*g[29] - 2*(-g[2] - g[4] - g[13] + 
           8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) + g[31] - 
         2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]))*
        G[1, Y] + (-4*g[1] - 4*g[4] - g[5] + 6*g[6] + g[7] - g[10] + 
         4*g[14] + 2*g[18] - 2*g[19] + 2*g[24] - 2*g[25] - 2*g[28] + 
         2*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - 
           g[29]) + 6*g[29] + g[31] + 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - 
           g[28] + 2*g[29] + g[31]) + 2*(-g[3] - g[4] + 3*g[14] + g[18] - 
           g[19] - g[21] - 2*g[24] + g[25] + g[26] - g[28] + 2*g[29] - 
           g[32]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 
           2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - 
           g[31] - g[32]) + 2*g[32] + 2*(-g[1] - g[2] + g[6] + g[8] - 
           2*g[14] - g[17] + g[19] + g[21] + g[24] - g[26] + g[28] - g[29] + 
           g[32]))*G[-(X/(1 - X)), Y] + (2*g[1] - g[3] + 2*g[4] + g[5] - 
         2*g[6] - g[12] - 2*g[14] - g[21] - g[24] - 
         2*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - 
           g[29]) - 2*g[29])*G[-(X^2/(1 - X^2)), Y]) + 
     G[0, T2]*((g[11] - 3*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
           2*g[19] - g[28] + 2*g[29]) - 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - 
           g[28] + 2*g[29] + g[31]) - 2*(g[1] + g[2] + 2*g[4] - 2*g[6] - 
           g[7] + g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 
           4*g[29] - g[31] - g[32]))*G[0, Y] + 
       (-2*g[1] + g[3] - 2*g[4] - g[5] + 2*g[6] + g[12] + g[21] + g[24] + 
         2*g[29] - 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + 
           g[31]) - 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 
           12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - 
           g[32]) + 2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
           12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
           g[32]))*G[1, Y] + (4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - 
           g[14] - g[26] - g[29]) + 4*(-g[3] - g[4] + 3*g[14] + g[18] - 
           g[19] - g[21] - 2*g[24] + g[25] + g[26] - g[28] + 2*g[29] - 
           g[32]) + 4*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + 
           g[21] + g[24] - g[26] + g[28] - g[29] + g[32]))*
        G[-(X/(1 - X)), Y] + (2*g[1] - g[3] + 2*g[4] + g[5] - 2*g[6] - 
         g[12] - g[21] - g[24] - 4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - 
           g[14] - g[26] - g[29]) - 2*g[29] + 4*(-g[1] - g[4] + 2*g[6] - 
           2*g[20] - g[28] + 2*g[29] + g[31]) + 
         2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
           g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
           g[32]))*G[-(X^2/(1 - X^2)), Y]) + 
     G[0, T]*((-2*g[9] + 2*g[10] + 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + 
           g[8] + 6*g[14] + 2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 
           2*g[28]) - 2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + 
           g[13] - 8*g[14] + g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + 
           g[28] - 4*g[29]) - 4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - 
           g[14] - g[26] - g[29]) + 2*(-g[2] - g[4] - g[13] + 8*g[14] - 
           g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) + 
         8*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
         4*(-g[14] + 2*g[16] - 2*g[18] + g[28] - g[30] - g[32]) + 
         2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
           g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) + 
         2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
           g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
           g[32]) + 2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
           12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
           g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) + 
         2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
           g[24] - g[26] + g[28] - g[29] + g[32]) + 
         2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
           2*g[29] + 2*g[30] + g[32]))*G[0, X] + 
       (-2*g[10] + 2*g[11] - 4*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 
           4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
         4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
         2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
           g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) - 
         2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
           2*g[29] + 2*g[30] + g[32]))*G[0, Y] + 
       (-2*g[10] + 4*g[14] + 4*(3*g[14] + g[18] - g[19]) - 
         2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 2*g[19] - 
           g[28] + 2*g[29]) - 4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 
           2*g[29] + g[31]) - 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - 
           g[7] + g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 
           6*g[29] - g[31] - g[32]) + 4*(-3*g[14] - g[18] + g[19] - g[28] - 
           g[29] + g[32]) - 4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + 
           g[32]) - 2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
           g[28] - 2*g[29] + 2*g[30] + g[32]))*G[1, X] + 
       (2*g[10] + 4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - 
           g[26] - g[29]) + 2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 
           4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
         4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) + 
         4*(-g[3] - g[4] + 3*g[14] + g[18] - g[19] - g[21] - 2*g[24] + 
           g[25] + g[26] - g[28] + 2*g[29] - g[32]) + 
         4*(-g[14] + 2*g[16] - 2*g[18] + g[28] - g[30] - g[32]) + 
         2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
           g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) - 
         4*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
           g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
           g[32]) + 4*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + 
           g[21] + g[24] - g[26] + g[28] - g[29] + g[32]) + 
         2*(3*g[1] + 3*g[4] - 3*g[6] + 2*g[14] + 4*g[23] - 2*g[24] - 
           2*g[25] - 3*g[28] - 2*g[29] + 2*g[30] + g[32]))*
        G[-(X/(1 - X)), Y] + (-4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - 
           g[14] - g[26] - g[29]) + 8*(-g[1] - g[4] + 2*g[6] - 2*g[20] - 
           g[28] + 2*g[29] + g[31]) - 4*(-g[14] + 2*g[16] - 2*g[18] + g[28] - 
           g[30] - g[32]) + 4*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 
           5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 
           2*g[28] - 5*g[29] - g[31] - g[32]))*G[-(X^2/(1 - X^2)), Y]) + 
     G[0, X]*((-2*g[9] + 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 
           6*g[14] + 2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
         2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
           g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) - 
         4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - 
           g[29]) + 4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + 
           g[31]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 
           2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - 
           g[31] - g[32]) + 2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
           12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
           g[32]) + 2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + 
           g[21] + g[24] - g[26] + g[28] - g[29] + g[32]))*G[0, T2] + 
       (2*g[1] + 3*g[2] - 2*g[3] + 3*g[4] + g[5] - 4*g[6] - g[7] + g[10] - 
         g[12] + 3*g[13] + g[17] - 2*g[21] - 2*g[24] - 
         2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
           2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + g[28] + 
         3*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
           g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
         4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - 
           g[29]) - 4*g[29] - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - 
           g[13] - 2*g[14] + g[19] + g[26] + g[29]) + 
         2*(-2*g[1] + 2*g[3] - 2*g[4] + 2*g[6] - g[8] - g[13] - 6*g[14] - 
           2*g[18] + 3*g[19] + g[21] + g[24] + g[26] + g[28] + g[29]) + 
         2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 2*g[19] - 
           g[28] + 2*g[29]) - g[31] + 4*(-g[1] - g[4] + g[6] + 4*g[14] + 
           2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]) - 
         2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
         2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
           g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
           g[32]) - 2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + 
           g[21] + g[24] - g[26] + g[28] - g[29] + g[32]))*G[1, Y] + 
       (-2*g[1] - 4*g[2] - 6*g[4] + g[5] - g[7] + g[10] - 4*g[13] - 
         16*g[14] + 4*g[15] - 6*g[18] + 6*g[19] + 2*g[24] + 2*g[25] + 
         8*g[28] - 6*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - 
           g[26] - g[29]) - 2*g[29] - g[31] - 2*(-g[1] - g[4] + 2*g[6] - 
           2*g[20] - g[28] + 2*g[29] + g[31]) - 2*(-g[3] - g[4] + 3*g[14] + 
           g[18] - g[19] - g[21] - 2*g[24] + g[25] + g[26] - g[28] + 
           2*g[29] - g[32]) - 2*(-5*g[1] + 2*g[3] - 7*g[4] + 5*g[6] - 
           2*g[8] - 2*g[13] - 8*g[14] - 2*g[18] + 4*g[19] + 2*g[24] + 
           2*g[26] + 3*g[28] + 4*g[29] - g[32]) - 
         2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
           g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
           g[32]) - 4*g[32] - 2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - 
           g[17] + g[19] + g[21] + g[24] - g[26] + g[28] - g[29] + g[32]))*
        G[-(X/(1 - X)), Y] + (g[2] + g[4] + g[12] + g[13] - 8*g[14] + g[17] - 
         4*g[18] + 2*g[19] + 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 
           6*g[14] + 2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 
         g[28] - 3*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 
           8*g[14] + g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 
           4*g[29]) - 2*g[29] + 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - 
           g[13] - 2*g[14] + g[19] + g[26] + g[29]) - 
         4*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
           2*g[29] + g[31]) + 4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 
           2*g[29] + g[31]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 
           5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 
           2*g[28] - 5*g[29] - g[31] - g[32]) + 
         2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
           g[24] - g[26] + g[28] - g[29] + g[32]))*G[-(X^2/(1 - X^2)), Y]) + 
     (3*g[1] - 2*g[3] + 4*g[4] - 6*g[6] - 2*g[7] + 2*g[8] - g[9] - 8*g[14] - 
       2*g[18] + 2*(3*g[14] + g[18] - g[19]) + 2*g[19] - 2*g[26] + 2*g[28] - 
       2*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) - 
       6*g[29] - 2*g[31] + 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 
         2*g[29] + g[31]) - g[32])*G[0, 1, X] + 
     (g[1] + g[2] - g[3] + 2*g[4] - g[6] + g[7] - g[10] + g[11]/2 - g[12]/2 + 
       g[13] - 4*g[14] + g[17] - 2*g[18] - g[21] - g[24] - 2*g[29] + 
       (-2*g[1] - g[2] + g[3] - 3*g[4] - g[5] + 2*g[6] - g[13] + 8*g[14] - 
         g[17] + 4*g[18] - 2*g[19] + g[21] + g[24] - g[28] + 4*g[29])/2)*
      G[0, 1, Y] + (-4*g[1] + 2*g[2] + 2*g[3] - 4*g[4] + g[5] + 2*g[6] - 
       g[7] - 2*g[8] + g[10] - 28*g[14] + 2*g[17] - 12*g[18] + 10*g[19] + 
       2*g[24] + 2*g[26] + 4*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 
         6*g[14] + 2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 
       8*g[28] - 4*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - 
         g[26] - g[29]) - 4*g[29] - g[31] + 2*(-g[1] - g[4] + 2*g[6] - 
         2*g[20] - g[28] + 2*g[29] + g[31]) + 
       2*(-g[1] - g[4] + g[6] + 4*g[22] - 2*g[24] + 2*g[25] - g[28] + 
         2*g[29] - g[32]) - 4*(-g[3] - g[4] + 3*g[14] + g[18] - g[19] - 
         g[21] - 2*g[24] + g[25] + g[26] - g[28] + 2*g[29] - g[32]) - 
       2*g[32])*G[0, -(X/(1 - X)), Y] + (-3*g[1] + 2*g[3] - 4*g[4] - g[5] + 
       5*g[6] - g[8] + g[12]/2 + g[13] - g[19] + g[21] + g[24] + g[26] - 
       g[28] + (2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 
         8*g[14] + g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 
         4*g[29])/2 + 2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + 
         g[19] - g[26] - g[29]) + 5*g[29] + 
       (3*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 2*g[19] - 
          g[28] + 2*g[29]))/2 + g[31] - 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - 
         g[28] + 2*g[29] + g[31]))*G[0, -(X^2/(1 - X^2)), Y] + 
     (-3*g[1] + 2*g[3] - 4*g[4] + 6*g[6] + 2*g[7] - 2*g[8] + g[9] + 2*g[18] - 
       2*(3*g[14] + g[18] - g[19]) - 2*g[19] + 2*g[26] - 2*g[28] + 
       2*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) + 
       6*g[29] + 2*g[31] - 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 
         2*g[29] + g[31]) + g[32])*G[1, 0, X] + 
     (g[1] + g[2] - g[3] + 2*g[4] - g[6] + g[7] - g[10] - g[11]/2 + g[12]/2 + 
       g[13] - 4*g[14] + g[17] - 2*g[18] - g[21] - g[24] - 
       (3*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]))/2 - 
       2*g[29] - 2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - 
         g[28] + 2*g[29] + g[31]))*G[1, 0, Y] + 
     (2*g[3] + 2*g[4] + g[5] - 2*g[6] - g[7] + g[10] - 32*g[14] + 2*g[17] - 
       16*g[18] + 10*g[19] + 2*g[21] + 2*g[24] + 
       4*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
         2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 8*g[28] - 
       4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) - 
       4*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
         g[29]) - 10*g[29] - g[31] + 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - 
         g[28] + 2*g[29] + g[31]) - 2*g[32] + 
       2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
         g[24] - g[26] + g[28] - g[29] + g[32]))*G[1, -(X/(1 - X)), Y] + 
     (-3*g[1] + g[2] - 3*g[4] - g[5] + 5*g[6] - g[12]/2 + 2*g[13] + 
       10*g[14] - g[17] + 6*g[18] - 3*g[19] - g[21] - g[24] + g[26] - 
       3*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
         2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 4*g[28] + 
       (3*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]))/2 + 
       4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) + 
       2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
         g[29]) + 7*g[29] + (3*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 
          4*g[18] - 2*g[19] - g[28] + 2*g[29]))/2 + g[31] + 
       2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
         2*g[29] + g[31]) - 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 
         2*g[29] + g[31]) + 2*g[32] - 2*(-g[1] - g[2] + g[6] + g[8] - 
         2*g[14] - g[17] + g[19] + g[21] + g[24] - g[26] + g[28] - g[29] + 
         g[32]))*G[1, -(X^2/(1 - X^2)), Y] + 
     (-6*g[1] + 2*g[3] - 8*g[4] - g[5] + 8*g[6] + g[7] - 2*g[8] - g[10] - 
       2*g[13] - 4*g[14] + 2*g[19] + 2*g[24] + 2*g[26] + 
       2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
         2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 8*g[29] + g[31] + 
       2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) + 
       2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
         g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
         g[32]) + 2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + 
         g[21] + g[24] - g[26] + g[28] - g[29] + g[32]))*
      G[-(X/(1 - X)), 0, Y] + (-2*g[2] + 2*g[3] + g[5] - 2*g[6] - g[7] + 
       g[10] - 2*g[13] - 16*g[14] - 8*g[18] + 6*g[19] + 2*g[21] + 2*g[24] + 
       2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
         2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 6*g[28] - 6*g[29] - g[31] - 
       2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
       2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
         g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
         g[32]) - 2*g[32])*G[-(X/(1 - X)), 1, Y] + 
     (-8*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
         2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 
       8*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) - 
       2*(-3*g[1] - 4*g[2] - 7*g[4] + 3*g[6] - 4*g[13] - 12*g[14] + 4*g[15] - 
         4*g[18] + 4*g[19] + 2*g[24] + 2*g[25] + 5*g[28] + 2*g[29] - 
         3*g[32]) - 2*(-g[1] - g[4] + g[6] + 4*g[22] - 2*g[24] + 2*g[25] - 
         g[28] + 2*g[29] - g[32]) + 8*(-g[3] - g[4] + 3*g[14] + g[18] - 
         g[19] - g[21] - 2*g[24] + g[25] + g[26] - g[28] + 2*g[29] - g[32]))*
      G[-(X/(1 - X)), -(X/(1 - X)), Y] + (2*g[1] - 4*g[2] - 2*g[3] - 2*g[6] + 
       2*g[8] - 2*g[13] - 4*g[14] + 4*g[15] - 2*g[18] + 2*g[25] - 2*g[26] + 
       2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
         2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 2*g[28] - 
       6*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) - 
       2*g[29] - 2*(-g[3] - g[4] + 3*g[14] + g[18] - g[19] - g[21] - 
         2*g[24] + g[25] + g[26] - g[28] + 2*g[29] - g[32]) - 2*g[32])*
      G[-(X/(1 - X)), -(X^2/(1 - X^2)), Y] + 
     (-3*g[1] + 2*g[3] - 4*g[4] - g[5] + 5*g[6] - g[8] - g[12]/2 + g[13] - 
       g[19] + g[21] + g[24] + g[26] - g[28] + 
       (3*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]))/2 + 
       5*g[29] + (-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
         2*g[19] - g[28] + 2*g[29])/2 + g[31] + 
       2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
         2*g[29] + g[31]) - 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 
         2*g[29] + g[31]))*G[-(X^2/(1 - X^2)), 0, Y] + 
     (g[1] + 3*g[2] + g[4] + g[5] - 3*g[6] - 2*g[7] - g[8] + g[12]/2 + 
       2*g[13] + g[17] + g[19] + g[21] + g[24] - g[26] + 2*g[28] + 
       (2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
         g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29])/2 - 
       3*g[29] + (-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
         2*g[19] - g[28] + 2*g[29])/2 - g[31] + 
       2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]))*
      G[-(X^2/(1 - X^2)), 1, Y] + (2*g[1] - 4*g[2] - 2*g[3] - 2*g[6] + 
       2*g[8] - 2*g[13] - 4*g[14] + 4*g[15] - 2*g[18] + 2*g[25] - 2*g[26] + 
       2*g[28] - 2*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - 
         g[29]) + 4*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + 
         g[19] - g[26] - g[29]) - 2*g[29] + 2*(-g[2] - g[4] - g[13] + 
         8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
       4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
       2*(-g[3] - g[4] + 3*g[14] + g[18] - g[19] - g[21] - 2*g[24] + g[25] + 
         g[26] - g[28] + 2*g[29] - g[32]) - 2*(3*g[1] + g[2] - g[3] + 
         3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - 
         g[26] + 2*g[28] - 5*g[29] - g[31] - g[32]) - 2*g[32] - 
       2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
         g[24] - g[26] + g[28] - g[29] + g[32]))*G[-(X^2/(1 - X^2)), 
       -(X/(1 - X)), Y] + (2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 
         6*g[14] + 2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
       2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
         g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) - 
       2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
         g[29]) + 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
         2*g[14] + g[19] + g[26] + g[29]) - 2*(-g[2] - g[4] - g[13] + 
         8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
       2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
         2*g[29] + g[31]) + 4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 
         2*g[29] + g[31]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 
         5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 
         2*g[28] - 5*g[29] - g[31] - g[32]) + 
       2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
         g[24] - g[26] + g[28] - g[29] + g[32]))*G[-(X^2/(1 - X^2)), 
       -(X^2/(1 - X^2)), Y]
 
P$TT2to0$XY[3] = z2*(-8*(-g[2] + g[7])*G[1, X] + 
       (2*g[2] + 2*g[5] - 2*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*G[1, Y] + 
       (-12*g[3] + 12*(-g[2] + g[8]))*G[X/(-1 + X), Y] + 
       (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), Y]) + 
     G[X^2/(-1 + X^2), Y]*((-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
        G[0, 1, X] + (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*
        G[1, 0, X]) + G[1, Y]*((2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*
        G[0, 1, X] + (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
        G[1, 0, X]) + G[1, X]*((-4*g[3] + 2*g[5] - 2*(-g[2] + g[7]) + 
         2*(-g[2] + g[8]))*G[0, X/(-1 + X), Y] + 
       (-8*g[3] + 2*g[5] - 2*(-g[2] + g[7]) + 6*(-g[2] + g[8]))*
        G[1, X/(-1 + X), Y] + (4*g[3] - 4*(-g[2] + g[8]))*
        G[1, X^2/(-1 + X^2), Y] + (-4*g[3] + 4*(-g[2] + g[8]))*
        G[X/(-1 + X), 1, Y] + (8*g[3] - 8*(-g[2] + g[8]))*
        G[X/(-1 + X), X/(-1 + X), Y] + (-4*g[3] + 4*(-g[2] + g[8]))*
        G[X/(-1 + X), X^2/(-1 + X^2), Y] + (2*g[5] - 2*(-g[2] + g[7]) - 
         2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 1, Y] + 
       (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
        G[X^2/(-1 + X^2), X/(-1 + X), Y]) + 
     G[0, T2]*(G[0, X]*((4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*
          G[1, Y] + (-4*g[5] + 4*(-g[2] + g[7]) + 4*(-g[2] + g[8]))*
          G[X^2/(-1 + X^2), Y]) + (2*g[2] - 2*g[5] + 2*(-g[2] + g[7]))*
        G[0, 1, Y] + (-8*g[3] + 8*(-g[2] + g[8]))*G[0, X/(-1 + X), Y] + 
       (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[0, X^2/(-1 + X^2), 
         Y] + (2*g[2] - 2*g[5] + 2*(-g[2] + g[7]))*G[1, 0, Y] + 
       (-8*g[3] + 8*(-g[2] + g[8]))*G[1, X/(-1 + X), Y] + 
       (4*g[3] + 2*g[5] - 2*(-g[2] + g[7]) - 6*(-g[2] + g[8]))*
        G[1, X^2/(-1 + X^2), Y] + (-4*g[3] + 4*(-g[2] + g[8]))*
        G[X/(-1 + X), 0, Y] + (-4*g[3] + 4*(-g[2] + g[8]))*
        G[X/(-1 + X), 1, Y] + (16*g[3] - 16*(-g[2] + g[8]))*
        G[X/(-1 + X), X/(-1 + X), Y] + (-4*g[3] + 4*(-g[2] + g[8]))*
        G[X/(-1 + X), X^2/(-1 + X^2), Y] + (2*g[5] - 2*(-g[2] + g[7]) - 
         2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 0, Y] + 
       (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 1, 
         Y] + (-4*g[5] + 4*(-g[2] + g[7]) + 4*(-g[2] + g[8]))*
        G[X^2/(-1 + X^2), X^2/(-1 + X^2), Y]) + 
     G[0, X]*((4*g[3] - 2*g[5] + 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*
        G[0, X/(-1 + X), Y] + (-4*g[5] + 4*(-g[2] + g[7]) + 4*(-g[2] + g[8]))*
        G[1, 1, Y] + (8*g[3] - 2*g[5] + 2*(-g[2] + g[7]) - 6*(-g[2] + g[8]))*
        G[1, X/(-1 + X), Y] + (-4*g[3] + 4*g[5] - 4*(-g[2] + g[7]))*
        G[1, X^2/(-1 + X^2), Y] + (4*g[3] - 4*(-g[2] + g[8]))*
        G[X/(-1 + X), 1, Y] + (-8*g[3] + 8*(-g[2] + g[8]))*
        G[X/(-1 + X), X/(-1 + X), Y] + (4*g[3] - 4*(-g[2] + g[8]))*
        G[X/(-1 + X), X^2/(-1 + X^2), Y] + (2*g[5] - 2*(-g[2] + g[7]) - 
         2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 1, Y] + 
       (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 
         X/(-1 + X), Y] + (-4*g[5] + 4*(-g[2] + g[7]) + 4*(-g[2] + g[8]))*
        G[X^2/(-1 + X^2), X^2/(-1 + X^2), Y]) + 
     G[0, T]*(G[1, X]*((-8*g[3] + 8*(-g[2] + g[8]))*G[X/(-1 + X), Y] + 
         (4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 
           Y]) + G[0, X]*((4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*
          G[1, Y] + (8*g[3] - 8*(-g[2] + g[8]))*G[X/(-1 + X), Y] + 
         (-8*g[5] + 8*(-g[2] + g[7]) + 8*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 
           Y]) - 8*(-g[2] + g[7])*G[0, 1, X] + 
       (-8*g[3] - 4*g[5] + 4*(-g[2] + g[7]) + 12*(-g[2] + g[8]))*
        G[0, X/(-1 + X), Y] + (4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*
        G[0, X^2/(-1 + X^2), Y] - 8*(-g[2] + g[7])*G[1, 0, X] + 
       (-4*g[5] + 4*(-g[2] + g[7]) + 4*(-g[2] + g[8]))*G[1, X/(-1 + X), Y] + 
       (4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*G[1, X^2/(-1 + X^2), 
         Y] + (-8*g[3] + 8*(-g[2] + g[8]))*G[X/(-1 + X), 0, Y] + 
       (16*g[3] - 16*(-g[2] + g[8]))*G[X/(-1 + X), X/(-1 + X), Y] + 
       (4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 0, 
         Y] + (4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*
        G[X^2/(-1 + X^2), X/(-1 + X), Y] + (-8*g[5] + 8*(-g[2] + g[7]) + 
         8*(-g[2] + g[8]))*G[X^2/(-1 + X^2), X^2/(-1 + X^2), Y]) + 
     8*(-g[2] + g[7])*G[0, 0, 1, X] + (-2*g[2] + 2*g[5] - 2*(-g[2] + g[7]))*
      G[0, 0, 1, Y] + (8*g[3] - 8*(-g[2] + g[8]))*G[0, 0, X/(-1 + X), Y] + 
     (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
      G[0, 0, X^2/(-1 + X^2), Y] + (4*g[3] - 4*(-g[2] + g[8]))*
      G[0, 1, X/(-1 + X), Y] + (-2*g[3] + 2*(-g[2] + g[8]))*
      G[0, 1, X^2/(-1 + X^2), Y] + (-2*g[3] + 2*g[5] - 2*(-g[2] + g[7]))*
      G[0, X/(-1 + X), 0, Y] + (2*g[3] - 2*g[5] + 2*(-g[2] + g[7]))*
      G[0, X/(-1 + X), 1, Y] + (-8*g[3] + 8*(-g[2] + g[8]))*
      G[0, X/(-1 + X), X/(-1 + X), Y] + (2*g[3] - 2*(-g[2] + g[8]))*
      G[0, X/(-1 + X), X^2/(-1 + X^2), Y] + 
     (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
      G[0, X^2/(-1 + X^2), X/(-1 + X), Y] + 
     (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[0, X^2/(-1 + X^2), 
       X^2/(-1 + X^2), Y] + (4*g[3] - 4*(-g[2] + g[8]))*
      G[1, 0, X/(-1 + X), Y] + (-2*g[3] + 2*(-g[2] + g[8]))*
      G[1, 0, X^2/(-1 + X^2), Y] + 8*(-g[2] + g[7])*G[1, 1, 0, X] + 
     (-2*g[2] + 2*g[5] - 2*(-g[2] + g[7]))*G[1, 1, 0, Y] + 
     (8*g[3] - 8*(-g[2] + g[8]))*G[1, 1, X/(-1 + X), Y] + 
     (-4*g[3] - 2*g[5] + 2*(-g[2] + g[7]) + 6*(-g[2] + g[8]))*
      G[1, 1, X^2/(-1 + X^2), Y] + (-2*g[3] + 2*g[5] - 2*(-g[2] + g[7]))*
      G[1, X/(-1 + X), 0, Y] + (2*g[3] - 2*g[5] + 2*(-g[2] + g[7]))*
      G[1, X/(-1 + X), 1, Y] + (-8*g[3] + 8*(-g[2] + g[8]))*
      G[1, X/(-1 + X), X/(-1 + X), Y] + (6*g[3] - 6*(-g[2] + g[8]))*
      G[1, X/(-1 + X), X^2/(-1 + X^2), Y] + 
     (2*g[3] - 2*g[5] + 2*(-g[2] + g[7]))*G[1, X^2/(-1 + X^2), 0, Y] + 
     (-2*g[3] + 2*g[5] - 2*(-g[2] + g[7]))*G[1, X^2/(-1 + X^2), 1, Y] + 
     (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
      G[1, X^2/(-1 + X^2), X/(-1 + X), Y] + 
     (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[1, X^2/(-1 + X^2), 
       X^2/(-1 + X^2), Y] + (-8*g[3] + 8*(-g[2] + g[8]))*
      G[X/(-1 + X), 0, X/(-1 + X), Y] + (2*g[3] - 2*(-g[2] + g[8]))*
      G[X/(-1 + X), 0, X^2/(-1 + X^2), Y] + (-8*g[3] + 8*(-g[2] + g[8]))*
      G[X/(-1 + X), 1, X/(-1 + X), Y] + (6*g[3] - 6*(-g[2] + g[8]))*
      G[X/(-1 + X), 1, X^2/(-1 + X^2), Y] + (16*g[3] - 16*(-g[2] + g[8]))*
      G[X/(-1 + X), X/(-1 + X), X/(-1 + X), Y] + (-8*g[3] + 8*(-g[2] + g[8]))*
      G[X/(-1 + X), X/(-1 + X), X^2/(-1 + X^2), Y] + 
     (-2*g[3] + 2*(-g[2] + g[8]))*G[X/(-1 + X), X^2/(-1 + X^2), 0, Y] + 
     (2*g[3] - 2*(-g[2] + g[8]))*G[X/(-1 + X), X^2/(-1 + X^2), 1, Y] + 
     (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), 0, X/(-1 + X), Y] + 
     (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 0, 
       X^2/(-1 + X^2), Y] + (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), 1, X/(-1 + X), Y] + 
     (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*G[X^2/(-1 + X^2), 1, 
       X^2/(-1 + X^2), Y] + (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), X/(-1 + X), 0, Y] + 
     (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), X/(-1 + X), 1, Y] + 
     (2*g[5] - 2*(-g[2] + g[7]) - 2*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), X^2/(-1 + X^2), 0, Y] + 
     (-2*g[5] + 2*(-g[2] + g[7]) + 2*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), X^2/(-1 + X^2), 1, Y] + 
     (4*g[5] - 4*(-g[2] + g[7]) - 4*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), X^2/(-1 + X^2), X/(-1 + X), Y] + 
     (-4*g[5] + 4*(-g[2] + g[7]) + 4*(-g[2] + g[8]))*
      G[X^2/(-1 + X^2), X^2/(-1 + X^2), X^2/(-1 + X^2), Y]
 


==> anc/Prat.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "A Two-Loop Four-Point Form Factor at Function Level"           *)
(*  by L. J. Dixon and Shuo Xin                                     *)
(*  arXiv:2411.01571                                                *)
(*                                                                  *)
(*  This file contains the value of P functions P[weight, i] on     *)
(*  the rational surface ("rat"), where u1->0, u2->v1*v2 and u3, v1,*)
(*  v2 are generic. P functions are the space of functions spanned  *)
(*  by iterative coproducts of the 2-loop 4-gluon form factor R42.  *)
(*  We split the rational surface into v1>v2 (Prat$v1gev2) and      *)
(*  v1<v2 (Prat$v1lev2) since the G-function representation         *)
(*  contains discontinuities at v1=v2.                              *)
(*                                                                  *)
(*  We provide the space of functions with placeholders g[i] so     *)
(*  that on the rational limit                                      *)
(*    P[weight, i] = Coefficient[Prat$v1gev2[weight], g[i]].        *)
(*                                                                  *)
(********************************************************************)

{{ existing code }}
G /: G::usage = "G[a1,...,an,z] represents the multiple polylogarithm \
G(\!\(\*SubscriptBox[\(a\), \(1\)]\),...,\!\(\*SubscriptBox[\(a\), \
\(n\)]\);z). The indices \!\(\*SubscriptBox[\(a\), \(i\)]\) can be numbers, \
symbolic constants or functions of other variables."

Prat$v1gev2[1] = g[1]*G[0, u1] + g[3]*G[0, u3] + g[5]*G[0, v1] + 
     g[6]*G[0, v2] + g[2]*(G[0, v1] + G[0, v2]) + 
     g[4]*(G[1, v1] + G[1, v2]) + g[8]*(G[1, v1] + G[1 - v1, u3]) + 
     g[7]*(G[1, v2] + G[-1 + v2, u3])
 
Prat$v1gev2[2] = -(z2*(2*g[9] - g[11] - g[12] - 4*g[14] + 
        4*(3*g[14] + g[18] - g[19]) - 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + 
          g[8] + 6*g[14] + 2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 
        3*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 4*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
          2*g[19] - g[28] + 2*g[29]) + 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - 
          g[28] + 2*g[29] + g[31]) - 2*(3*g[1] + g[2] - g[3] + 3*g[4] + 
          g[5] - 5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 
          2*g[28] - 5*g[29] - g[31] - g[32]) + 
        2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 
          6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) - g[33])) + 
     ((-g[1] - g[2] + g[3] - g[4] + g[6] - g[13] - 10*g[14] + 2*g[16] - 
        4*g[18] + 2*(3*g[14] + g[18] - g[19]) + 3*g[19] + g[21] + g[24] + 
        2*g[28] - g[30] - g[32] + (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 
          2*g[13] + 12*g[14] + 6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 
          3*g[28] + 2*g[29] + g[32])/2 + (g[1] + g[4] - g[6] - 4*g[14] - 
          2*g[18] + 2*g[19] - g[28] - 2*g[29] + 2*g[30] + g[32])/2)*
       (-4*G[0, v2]*G[1, v1] - 4*G[0, v2]*G[1 - v1, u3]))/2 + 
     ((-g[1] - g[2] + g[3] - g[4] + g[6] - g[13] - 9*g[14] - 2*g[18] + 
        2*(3*g[14] + g[18] - g[19]) + 3*g[19] + g[21] + g[24] + g[28] + 
        (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 2*g[29] - 
          g[32])/2 + (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 2*g[13] + 
          12*g[14] + 6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 3*g[28] + 
          2*g[29] + g[32])/2)*(-2*G[0, u1]*G[0, v2] + 2*G[0, v1]*G[0, v2] + 
        2*G[0, v2]*G[1, v1] + 2*G[0, v2]*G[1 - v1, u3]))/2 + 
     g[9]*(-(G[0, u1]*G[0, u3]) + 2*G[1, 0, u3]) + 
     ((2*g[1] + g[2] + g[3] + 4*g[4] - 2*g[6] + g[13] + 3*g[14] - g[19] + 
        g[21] - g[24] - 2*g[28] - 2*g[29] + (-3*g[1] - 4*g[2] - 7*g[4] + 
          3*g[6] - 4*g[13] - 12*g[14] + 4*g[15] - 4*g[18] + 4*g[19] + 
          2*g[24] + 2*g[25] + 5*g[28] + 2*g[29] - 3*g[32])/2 + 
        (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 2*g[29] - 
          g[32])/2 + g[32] + (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 
          2*g[13] + 12*g[14] + 6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 
          3*g[28] + 2*g[29] + g[32])/2 + (-3*g[1] - 3*g[4] + 3*g[6] + 
          2*g[24] - 2*g[25] + g[28] + 2*g[29] + g[32])/2)*
       (-4*G[0, v2]*G[-1 + v2, u3] - 4*G[0, 1, v2] - 4*G[1, 0, v2]))/2 - 
     8*g[14]*G[1, 0, v2] + g[10]*(-(G[0, v2]*G[1, v1]) + G[0, v1]*G[1, v2] + 
       G[0, 1, v1] - G[0, 1, v2] - G[1, 0, v1] + G[1, 0, v2]) + 
     ((-4*(3*g[14] + g[18] - g[19]) - 2*(2*g[1] + g[2] - g[3] + 3*g[4] + 
          g[5] - 2*g[6] + g[13] - 8*g[14] + g[17] - 4*g[18] + 2*g[19] - 
          g[21] - g[24] + g[28] - 4*g[29]) + 4*(-g[3] + g[4] + g[8] + g[13] - 
          4*g[14] - 2*g[18] + g[19] - g[26] - g[29]) + 
        2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 2*g[14] + 
          g[19] + g[26] + g[29]) - 2*(-g[2] - g[4] - g[13] + 8*g[14] - 
          g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]) + 4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + 
          g[32]) + 2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
          g[28] - 2*g[29] + 2*g[30] + g[32]))*(-(G[0, v2]*G[1, v1]) + 
        G[0, v1]*G[1, v2] + G[0, 1, v1] - G[0, 1, v2] - G[1, 0, v1] + 
        G[1, 0, v2]))/4 + ((5*g[14] + 2*g[18] - 4*(3*g[14] + g[18] - g[19]) - 
        2*g[19] - g[28] - g[30] + g[32] - 2*(-3*g[14] - g[18] + g[19] - 
          g[28] - g[29] + g[32]) + (-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 
          2*g[19] - g[28] + 2*g[29] + g[32])/2 + 
        (g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 2*g[29] + 
          2*g[30] + g[32])/2)*(-(G[0, u1]*G[0, u3]) + G[0, u3]*G[0, v1] - 
        G[0, u1]*G[0, v2] + G[0, v1]*G[0, v2] + G[0, u3]*G[1, v1] + 
        G[0, v2]*G[1, v1] + G[0, u1]*G[1, v2] - G[0, v1]*G[1, v2] - 
        G[1, v1]*G[1, v2] - G[0, u1]*G[1 - v1, u3] + G[0, v1]*G[1 - v1, u3] + 
        G[0, v2]*G[1 - v1, u3] + G[1, v1]*G[1 - v1, u3] - 
        G[1, v2]*G[1 - v1, u3] + G[0, 1 - v1, u3] + G[1 - v1, 0, u3] + 
        2*G[1 - v1, 1 - v1, u3]))/2 + (g[28] + g[29] - g[32] + 
       (5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32])/2 + 
       (-5*g[14] - 2*g[18] + 2*g[19] + 2*g[27] - g[28] - 2*g[29] + g[30] + 
         g[32])/2)*(-8*G[1, v1]*G[-v1, u3] - 8*G[0, 1, v1] - 
       8*G[-v1, 1 - v1, u3]) + ((-2*g[3] + 2*g[4] + 2*g[8] + 2*g[13] + 
        4*g[14] - 4*(3*g[14] + g[18] - g[19]) - 2*g[19] - 2*g[26] - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*g[29] + 2*g[32])*(G[0, u1]*G[0, u3] - 
        2*G[0, u3]*G[1, v1] + 2*G[1, v1]*G[-v1, u3] + 2*G[0, 1, v1] - 
        2*G[0, 1 - v1, u3] - 2*G[1, 0, v1] - 2*G[1 - v1, 0, u3] + 
        2*G[-v1, 1 - v1, u3]))/2 + g[11]*((G[0, u1]*G[0, u3])/2 - 
       (G[0, u3]*G[0, v1])/2 - G[-1, u3]*G[0, v2] + (G[0, u1]*G[0, v2])/2 - 
       (G[0, v1]*G[0, v2])/2 + (G[0, u3]*G[1, v1])/2 + 
       (G[0, v2]*G[1, v1])/2 + G[-1, u3]*G[1, v2] - (G[0, u1]*G[1, v2])/2 + 
       (G[0, v1]*G[1, v2])/2 - (G[1, v1]*G[1, v2])/2 - 
       (G[0, u1]*G[-1 + v2, u3])/2 + (G[0, v1]*G[-1 + v2, u3])/2 + 
       (G[0, v2]*G[-1 + v2, u3])/2 - (G[1, v1]*G[-1 + v2, u3])/2 - 
       (G[1, v2]*G[-1 + v2, u3])/2 - G[-1, 0, u3] + G[-1, -1 + v2, u3] - 
       G[0, -1 + v2, u3]/2 + G[-1 + v2, 0, u3]/2) + 
     ((-5*g[1] + 2*g[3] - 7*g[4] + 5*g[6] - 2*g[8] - 2*g[13] - 10*g[14] - 
        2*g[18] - 2*(3*g[14] + g[18] - g[19]) + 4*g[19] + 2*g[24] + 2*g[26] + 
        3*g[28] + 2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + 
          g[19] - g[26] - g[29]) + 4*g[29] + (3*g[1] + 3*g[4] - 3*g[6] - 
          2*g[24] + 2*g[25] - g[28] - 2*g[29] - g[32])/2 + 
        (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 2*g[29] - 
          g[32])/2 - g[32] - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + 
          g[32]) + 4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        (3*g[1] + 3*g[4] - 3*g[6] + 2*g[14] + 4*g[23] - 2*g[24] - 2*g[25] - 
          3*g[28] - 2*g[29] + 2*g[30] + g[32])/2 + 
        (3*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
           2*g[29] + 2*g[30] + g[32]))/2)*(-4*G[1, v1]*G[1, v2] - 
        4*G[1, v2]*G[1 - v1, u3] - 4*G[1, v1]*G[-1 + v2, u3] - 
        4*G[1 - v1, -1 + v2, u3] - 4*G[-1 + v2, 1 - v1, u3]))/2 + 
     (g[1] - g[3] + 2*g[4] - g[6] + g[8] + g[13] - 12*g[14] - 5*g[18] + 
       4*g[19] - g[26] - g[28] - 3*g[29] + 2*g[30] + 
       (3*g[1] + 3*g[4] - 3*g[6] - 2*g[24] + 2*g[25] - g[28] - 2*g[29] - 
         g[32])/2 + (-5*g[1] + 2*g[3] - 7*g[4] + 5*g[6] - 2*g[8] - 2*g[13] - 
         8*g[14] - 2*g[18] + 4*g[19] + 2*g[24] + 2*g[26] + 3*g[28] + 
         4*g[29] - g[32])/2 + g[32] - 2*(-3*g[14] - g[18] + g[19] - g[28] - 
         g[29] + g[32]) + 2*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + 
         g[32]))*(-2*G[0, u1]*G[1, v2] + 2*G[0, v1]*G[1, v2] + 
       2*G[1, v1]*G[1, v2] + 2*G[1, v2]*G[1 - v1, u3] - 
       2*G[0, u1]*G[-1 + v2, u3] + 2*G[0, v1]*G[-1 + v2, u3] + 
       2*G[1, v1]*G[-1 + v2, u3] + 2*G[1 - v1, -1 + v2, u3] + 
       2*G[-1 + v2, 1 - v1, u3]) + (5*g[14] + 2*g[18] - 2*g[19] + g[29] - 
       g[30] + (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 
         2*g[29] - g[32])/2 + (-g[1] - g[4] + g[6] + 4*g[22] - 2*g[24] + 
         2*g[25] - g[28] + 2*g[29] - g[32])/4 + 
       (-3*g[1] - 3*g[4] + 3*g[6] + 2*g[24] - 2*g[25] + g[28] + 2*g[29] + 
         g[32])/4 + (g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
         g[28] - 2*g[29] + 2*g[30] + g[32])/2)*(-8*G[1, v2]*G[v2, u3] - 
       8*G[0, 1, v2] - 8*G[v2, -1 + v2, u3]) + 
     (-2*g[1] - 2*g[4] + 2*g[6] - 9*g[14] - 3*g[18] - 
       2*(3*g[14] + g[18] - g[19]) + 3*g[19] - g[24] + g[25] + g[26] + 
       2*g[29] - g[32] - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + 
         g[32]) - (3*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - 
          g[28] + 2*g[29] + g[32]))/2 + (-3*g[1] - 3*g[4] + 3*g[6] + 
         2*g[24] - 2*g[25] + g[28] + 2*g[29] + g[32])/2 + 
       4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
       2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
         2*g[29] + 2*g[30] + g[32]))*(-(G[0, u1]*G[0, u3]) - 
       G[0, u3]*G[0, v1] + G[0, u1]*G[0, v2] + G[0, v1]*G[0, v2] + 
       G[0, u3]*G[1, v1] - G[0, v2]*G[1, v1] + G[0, u1]*G[1, v2] + 
       G[0, v1]*G[1, v2] - G[1, v1]*G[1, v2] + G[0, u1]*G[-1 + v2, u3] + 
       G[0, v1]*G[-1 + v2, u3] + 3*G[0, v2]*G[-1 + v2, u3] - 
       G[1, v1]*G[-1 + v2, u3] + 3*G[1, v2]*G[-1 + v2, u3] - 
       2*G[0, v2]*G[v2, u3] - 2*G[1, v2]*G[v2, u3] - G[0, -1 + v2, u3] - 
       3*G[-1 + v2, 0, u3] + 4*G[-1 + v2, -1 + v2, u3] + 2*G[v2, 0, u3] - 
       2*G[v2, -1 + v2, u3]) + ((g[1] + 2*g[2] + g[4] - g[6] - g[8] + g[13] - 
        6*g[14] + 2*g[17] - 4*g[18] + 4*(3*g[14] + g[18] - g[19]) + g[19] - 
        g[21] - g[24] + g[26] + 3*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - 
          g[14] - g[26] - g[29]) - g[29] + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - g[32] + 
        (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 2*g[13] + 12*g[14] + 
          6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 3*g[28] + 2*g[29] + g[32])/
         2 + (-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32])/2)*(-1/2*(G[0, u1]*G[0, u3]) + 
        (G[0, u3]*G[0, v1])/2 + (3*G[0, u1]*G[0, v2])/2 - 
        (3*G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (3*G[0, v2]*G[1, v1])/2 + (G[0, u1]*G[1, v2])/2 - 
        (G[0, v1]*G[1, v2])/2 + (G[1, v1]*G[1, v2])/2 + 
        (G[0, u1]*G[-1 + v2, u3])/2 - (G[0, v1]*G[-1 + v2, u3])/2 - 
        (G[0, v2]*G[-1 + v2, u3])/2 + (G[1, v1]*G[-1 + v2, u3])/2 + 
        (G[1, v2]*G[-1 + v2, u3])/2 - G[0, v2]*G[v2, u3] - 
        G[1, v2]*G[v2, u3] + G[0, -1 + v2, u3]/2 - G[-1 + v2, 0, u3]/2 + 
        G[v2, 0, u3] - G[v2, -1 + v2, u3]))/2 + 
     ((-8*g[14] + 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 
          2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) - 
        4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) + 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - 4*(-g[2] - g[4] - g[13] + 
          8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 
          5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 
          2*g[28] - 5*g[29] - g[31] - g[32]) - 
        4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 
          6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - g[32]) - 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]))*(-1/2*(G[0, u1]*G[0, u3]) + 
        (G[0, u3]*G[0, v1])/2 + (7*G[0, u1]*G[0, v2])/2 - 
        (3*G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (3*G[0, v2]*G[1, v1])/2 + (G[0, u1]*G[1, v2])/2 - 
        (G[0, v1]*G[1, v2])/2 + (G[1, v1]*G[1, v2])/2 - 
        2*G[0, v2]*G[1 - v1, u3] + (G[0, u1]*G[-1 + v2, u3])/2 - 
        (G[0, v1]*G[-1 + v2, u3])/2 - (G[0, v2]*G[-1 + v2, u3])/2 + 
        (G[1, v1]*G[-1 + v2, u3])/2 + (G[1, v2]*G[-1 + v2, u3])/2 - 
        G[0, v2]*G[v2, u3] - G[1, v2]*G[v2, u3] + 2*G[0, 1, v2] + 
        G[0, -1 + v2, u3]/2 - 2*G[1, 0, v2] - G[-1 + v2, 0, u3]/2 + 
        G[v2, 0, u3] - G[v2, -1 + v2, u3]))/4 + 
     ((2*g[1] + 2*g[2] - 2*g[3] + 2*g[4] - 2*g[6] + 2*g[13] + 10*g[14] + 
        4*g[18] - 4*(3*g[14] + g[18] - g[19]) - 2*g[19] - 2*g[21] - 2*g[24] - 
        2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
          2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 2*g[28] + 
        2*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) + 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
          2*g[19] - g[28] + 2*g[29]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 
          3*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 
          4*g[28] - 6*g[29] - g[31] - g[32]) - 
        2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
          g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*((G[0, u1]*G[0, u3])/2 - 
        (G[0, u3]*G[0, v1])/2 + (G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 + (G[0, u3]*G[1, v1])/2 + 
        (G[0, v2]*G[1, v1])/2 - (G[0, u1]*G[1, v2])/2 + 
        (G[0, v1]*G[1, v2])/2 - (G[1, v1]*G[1, v2])/2 - 
        2*G[0, v2]*G[1 - v1, u3] - (G[0, u1]*G[-1 + v2, u3])/2 + 
        (G[0, v1]*G[-1 + v2, u3])/2 + (G[0, v2]*G[-1 + v2, u3])/2 - 
        (G[1, v1]*G[-1 + v2, u3])/2 - (G[1, v2]*G[-1 + v2, u3])/2 + 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + 4*G[0, 1, v2] - 
        G[0, -1 + v2, u3]/2 + 4*G[1, 0, v2] + G[-1 + v2, 0, u3]/2 - 
        G[v2, 0, u3] + G[v2, -1 + v2, u3]))/4 + 
     ((-8*g[14] + 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 
          2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        4*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 4*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - 2*(-g[2] - g[4] - g[13] + 
          8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]) + 4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + 
          g[32]) + 2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
          g[28] - 2*g[29] + 2*g[30] + g[32]))*(2*G[0, u1]*G[0, u3] - 
        2*G[0, u1]*G[0, v2] - 2*G[0, u1]*G[1, v2] + G[0, v2]*G[1 - v1, u3] + 
        G[1, v2]*G[1 - v1, u3] - 2*G[0, u1]*G[-1 + v2, u3] - 
        G[0, v2]*G[-1 + v2, u3] - G[1, v2]*G[-1 + v2, u3] + 
        2*G[0, v2]*G[v2, u3] + 2*G[1, v2]*G[v2, u3] - G[0, 1 - v1, u3] - 
        G[0, -1 + v2, u3] - G[1 - v1, 0, u3] + G[1 - v1, -1 + v2, u3] + 
        G[-1 + v2, 0, u3] + G[-1 + v2, 1 - v1, u3] - 2*G[v2, 0, u3] + 
        2*G[v2, -1 + v2, u3]))/2 + 
     ((2*g[14] - 2*g[28] + 2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + 
          g[13] - 8*g[14] + g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + 
          g[28] - 4*g[29]) + 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - 
          g[13] - 2*g[14] + g[19] + g[26] + g[29]) + 
        2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 2*g[19] - 
          g[28] + 2*g[29]) + 2*g[30] + 2*(-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]) - 
        2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
          g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) + 
        4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 
          6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - g[32]) + 2*g[32] - 
        4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) + 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        2*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]))*
       ((G[0, u1]*G[0, u3])/2 - (G[0, u3]*G[0, v1])/2 + 
        (G[0, u1]*G[0, v2])/2 - (G[0, v1]*G[0, v2])/2 + 
        (G[0, u3]*G[1, v1])/2 + (G[0, v2]*G[1, v1])/2 - 
        (G[0, u1]*G[1, v2])/2 + (G[0, v1]*G[1, v2])/2 - 
        (G[1, v1]*G[1, v2])/2 + G[0, v2]*G[1 - v1, u3] - 
        G[1, v2]*G[1 - v1, u3] - (G[0, u1]*G[-1 + v2, u3])/2 + 
        (G[0, v1]*G[-1 + v2, u3])/2 + (G[0, v2]*G[-1 + v2, u3])/2 - 
        (G[1, v1]*G[-1 + v2, u3])/2 - (G[1, v2]*G[-1 + v2, u3])/2 - 
        G[0, -1 + v2, u3]/2 + G[1 - v1, 0, u3] + G[1 - v1, 1 - v1, u3] + 
        G[-1 + v2, 0, u3]/2 - G[-v1 + v2, 1 - v1, u3] - 
        G[-v1 + v2, -1 + v2, u3]))/4 + 
     ((2*g[2] + 2*g[3] - 2*g[8] - 20*g[14] + 2*g[17] - 8*g[18] + 6*g[19] + 
        2*g[26] + 2*g[28] - 2*g[29] - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - 
          g[8] - g[13] - 2*g[14] + g[19] + g[26] + g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) - 2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - 
          g[31] - g[32]) - 2*g[32])*(-(G[0, u1]*G[0, u3]) + 
        G[0, v2]*G[1 - v1, u3] - G[1, v2]*G[1 - v1, u3] - 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + G[1 - v1, 0, u3] + 
        G[1 - v1, 1 - v1, u3] + G[v2, 0, u3] + G[v2, -1 + v2, u3] - 
        G[-v1 + v2, 1 - v1, u3] - G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((-12*g[14] + 4*(3*g[14] + g[18] - g[19]) + 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        8*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 6*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) + 4*(-g[2] - g[4] - g[13] + 
          8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        4*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*((-3*G[0, u1]*G[0, u3])/2 + 
        (G[0, u3]*G[0, v1])/2 + (3*G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 - 
        (G[0, v2]*G[1, v1])/2 - (3*G[0, u1]*G[1, v2])/2 - 
        (G[0, v1]*G[1, v2])/2 + (3*G[1, v1]*G[1, v2])/2 + 
        (3*G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 - (3*G[1, v1]*G[1 - v1, u3])/2 + 
        (G[1, v2]*G[1 - v1, u3])/2 + 2*G[1, v1]*G[-v1, u3] - 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + G[0, 1, v1] + G[0, 1, v2] - 
        G[0, 1 - v1, u3]/2 - G[1, 0, v1] - G[1, 0, v2] + G[1 - v1, 0, u3]/2 - 
        2*G[1 - v1, 1 - v1, u3] + 2*G[-v1, 1 - v1, u3] + G[v2, 0, u3] + 
        G[v2, -1 + v2, u3] - G[-v1 + v2, 1 - v1, u3] - G[-v1 + v2, -1 + v2, 
         u3]))/4 + ((2*g[1] - 2*g[3] + 4*g[4] - 2*g[6] + 2*g[8] + 2*g[13] - 
        4*g[14] - 4*g[18] - 4*(3*g[14] + g[18] - g[19]) + 2*g[19] - 2*g[26] + 
        2*g[28] - 2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + 
          g[19] - g[26] - g[29]) - 6*g[29] + 2*(-g[1] - g[4] + g[6] + 
          4*g[14] + 2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]))*
       (-(G[0, u1]*G[0, u3]) + G[0, u3]*G[0, v1] + G[0, u1]*G[0, v2] - 
        G[0, v1]*G[0, v2] - G[0, u3]*G[1, v1] - G[0, u1]*G[1, v2] + 
        G[1, v1]*G[1, v2] + G[0, u1]*G[1 - v1, u3] - G[0, v1]*G[1 - v1, u3] - 
        G[1, v1]*G[1 - v1, u3] + 2*G[1, v1]*G[-v1, u3] - G[0, v2]*G[v2, u3] + 
        G[1, v2]*G[v2, u3] + G[0, 1, v1] + G[0, 1, v2] - G[0, 1 - v1, u3] - 
        G[1, 0, v1] - G[1, 0, v2] - G[1 - v1, 1 - v1, u3] + 
        2*G[-v1, 1 - v1, u3] + G[v2, 0, u3] + G[v2, -1 + v2, u3] - 
        G[-v1 + v2, 1 - v1, u3] - G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((g[1] - 2*g[3] + 3*g[4] - g[6] + 2*g[8] + 2*g[13] - 7*g[14] - 4*g[18] - 
        2*(3*g[14] + g[18] - g[19]) + 2*g[19] - 2*g[26] + 2*g[28] - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 4*g[29] + g[30] + (-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] + g[28] + 2*g[29] - 2*g[30] - g[32])/2 + 
        (-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32])/2)*((G[0, u1]*G[0, u3])/2 - (G[0, u3]*G[0, v1])/
         2 + (G[0, u1]*G[0, v2])/2 - (G[0, v1]*G[0, v2])/2 + 
        (5*G[0, u3]*G[1, v1])/2 - (3*G[0, v2]*G[1, v1])/2 - 
        (G[0, u1]*G[1, v2])/2 + (G[0, v1]*G[1, v2])/2 + 
        (3*G[1, v1]*G[1, v2])/2 + G[0, u1]*G[1 - v1, u3] - 
        G[0, v1]*G[1 - v1, u3] - 2*G[0, v2]*G[1 - v1, u3] - 
        G[1, v1]*G[1 - v1, u3] + 2*G[1, v2]*G[1 - v1, u3] + 
        (G[0, u1]*G[-1 + v2, u3])/2 - (G[0, v1]*G[-1 + v2, u3])/2 - 
        (G[0, v2]*G[-1 + v2, u3])/2 + (G[1, v1]*G[-1 + v2, u3])/2 + 
        (G[1, v2]*G[-1 + v2, u3])/2 + 3*G[0, 1 - v1, u3] + 
        G[0, -1 + v2, u3]/2 + 2*G[1 - v1, 0, u3] - 3*G[1 - v1, 1 - v1, u3] - 
        G[-1 + v2, 0, u3]/2 + G[-v1 + v2, 1 - v1, u3] + 
        G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((-4*g[14] + 4*(3*g[14] + g[18] - g[19]) + 
        2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
          2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - 2*(-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]) - 
        4*(-g[3] - g[4] + 3*g[14] + g[18] - g[19] - g[21] - 2*g[24] + g[25] + 
          g[26] - g[28] + 2*g[29] - g[32]) + 4*(g[1] + g[2] + 2*g[4] + g[5] - 
          3*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 
          4*g[28] - 6*g[29] - g[31] - g[32]) - 
        2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
          g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
          g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) + 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        4*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]) - 2*(-3*g[1] - 3*g[4] + 3*g[6] + 2*g[24] - 
          2*g[25] + g[28] + 2*g[29] + g[32]) - 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) - 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*(-1/2*(G[0, u1]*G[0, u3]) - 
        (G[0, u3]*G[0, v1])/2 + (G[0, u1]*G[0, v2])/2 + 
        (G[0, v1]*G[0, v2])/2 + (G[0, u3]*G[1, v1])/2 - 
        (G[0, v2]*G[1, v1])/2 + (7*G[0, u1]*G[1, v2])/2 + 
        (3*G[0, v1]*G[1, v2])/2 - (3*G[1, v1]*G[1, v2])/2 - 
        (G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 + (G[1, v1]*G[1 - v1, u3])/2 - 
        (3*G[1, v2]*G[1 - v1, u3])/2 + 3*G[0, u1]*G[-1 + v2, u3] + 
        G[0, v1]*G[-1 + v2, u3] + 3*G[0, v2]*G[-1 + v2, u3] - 
        G[1, v1]*G[-1 + v2, u3] + G[1, v2]*G[-1 + v2, u3] - 
        G[0, v2]*G[v2, u3] - 5*G[1, v2]*G[v2, u3] - 2*G[0, 1, v2] + 
        (3*G[0, 1 - v1, u3])/2 + G[0, -1 + v2, u3] + 2*G[1, 0, v2] + 
        G[1 - v1, 0, u3]/2 - 2*G[1 - v1, -1 + v2, u3] - G[-1 + v2, 0, u3] - 
        2*G[-1 + v2, 1 - v1, u3] + G[v2, 0, u3] - 5*G[v2, -1 + v2, u3] + 
        G[-v1 + v2, 1 - v1, u3] + G[-v1 + v2, -1 + v2, u3]))/4 + 
     ((-6*g[1] + 4*g[3] - 10*g[4] + 6*g[6] - 4*g[8] - 4*g[13] - 8*g[14] - 
        4*(3*g[14] + g[18] - g[19]) + 4*g[19] + 2*g[24] + 4*g[26] + 2*g[28] + 
        4*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 8*g[29] - 2*g[32] - 8*(-3*g[14] - g[18] + g[19] - g[28] - 
          g[29] + g[32]) - 2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 
          2*g[19] - g[28] + 2*g[29] + g[32]) + 
        8*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        4*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*((G[0, u1]*G[0, u3])/2 + 
        (G[0, u3]*G[0, v1])/2 - (G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (G[0, v2]*G[1, v1])/2 + (5*G[0, u1]*G[1, v2])/2 - 
        (3*G[0, v1]*G[1, v2])/2 + (3*G[1, v1]*G[1, v2])/2 - 
        (G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 + (G[1, v1]*G[1 - v1, u3])/2 + 
        (G[1, v2]*G[1 - v1, u3])/2 + 2*G[0, u1]*G[-1 + v2, u3] - 
        2*G[0, v1]*G[-1 + v2, u3] - 2*G[0, v2]*G[-1 + v2, u3] + 
        2*G[1, v1]*G[-1 + v2, u3] - 2*G[1, v2]*G[-1 + v2, u3] + 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + (3*G[0, 1 - v1, u3])/2 + 
        2*G[0, -1 + v2, u3] + G[1 - v1, 0, u3]/2 + 2*G[-1 + v2, 0, u3] - 
        4*G[-1 + v2, -1 + v2, u3] - G[v2, 0, u3] + G[v2, -1 + v2, u3] + 
        G[-v1 + v2, 1 - v1, u3] + G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((-2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
          2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 2*g[6] - g[8] - g[13] - 
          6*g[14] - 2*g[18] + 3*g[19] + g[21] + g[24] + g[26] + g[28] + 
          g[29]) - 2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
          2*g[19] - g[28] + 2*g[29]) + 4*(-g[3] - g[4] + 3*g[14] + g[18] - 
          g[19] - g[21] - 2*g[24] + g[25] + g[26] - g[28] + 2*g[29] - 
          g[32]) - 2*(-5*g[1] + 2*g[3] - 7*g[4] + 5*g[6] - 2*g[8] - 2*g[13] - 
          8*g[14] - 2*g[18] + 4*g[19] + 2*g[24] + 2*g[26] + 3*g[28] + 
          4*g[29] - g[32]) - 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - 
          g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 
          5*g[29] - g[31] - g[32]) + 2*(-g[1] - g[2] + g[6] + g[8] - 
          2*g[14] - g[17] + g[19] + g[21] + g[24] - g[26] + g[28] - g[29] + 
          g[32]) - 2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - 
          g[28] + 2*g[29] + g[32]) + 2*(-3*g[1] - 3*g[4] + 3*g[6] + 2*g[24] - 
          2*g[25] + g[28] + 2*g[29] + g[32]))*((G[0, u1]*G[0, u3])/2 + 
        (G[0, u3]*G[0, v1])/2 - (G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (G[0, v2]*G[1, v1])/2 + (G[0, u1]*G[1, v2])/2 + 
        (G[0, v1]*G[1, v2])/2 - (G[1, v1]*G[1, v2])/2 - 
        (G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 + (G[1, v1]*G[1 - v1, u3])/2 - 
        (3*G[1, v2]*G[1 - v1, u3])/2 + 2*G[0, v2]*G[-1 + v2, u3] - 
        2*G[1, v2]*G[-1 + v2, u3] + G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + 
        4*G[0, 1, v2] + (3*G[0, 1 - v1, u3])/2 + 2*G[0, -1 + v2, u3] + 
        4*G[1, 0, v2] + G[1 - v1, 0, u3]/2 - 2*G[1 - v1, -1 + v2, u3] + 
        2*G[-1 + v2, 0, u3] - 2*G[-1 + v2, 1 - v1, u3] - 
        4*G[-1 + v2, -1 + v2, u3] - G[v2, 0, u3] + G[v2, -1 + v2, u3] + 
        G[-v1 + v2, 1 - v1, u3] + G[-v1 + v2, -1 + v2, u3]))/4 + 
     ((4*g[14] + 4*(3*g[14] + g[18] - g[19]) + 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) - 
        2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 2*g[14] + 
          g[19] + g[26] + g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 2*g[6] - 
          g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + g[24] + 
          g[26] + g[28] + g[29]) + 2*(-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]) - 
        4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
        2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
          g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) + 
        4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) - 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*(2*G[0, u1]*G[0, u3] - 
        2*G[0, u3]*G[0, v1] - 2*G[0, u1]*G[0, v2] + 2*G[0, v1]*G[0, v2] + 
        2*G[0, u3]*G[1, v1] - 2*G[0, v2]*G[1, v1] + 2*G[0, u1]*G[1, v2] + 
        2*G[0, v1]*G[1, v2] - 2*G[1, v1]*G[1, v2] - 
        2*G[0, u1]*G[1 - v1, u3] + 2*G[0, v1]*G[1 - v1, u3] + 
        2*G[1, v1]*G[1 - v1, u3] - 4*G[1, v1]*G[-v1, u3] + 
        2*G[0, v2]*G[v2, u3] - 2*G[1, v2]*G[v2, u3] - 4*G[0, 1, v2] + 
        2*G[0, 1 - v1, u3] + 4*G[1, 0, v2] + 2*G[1 - v1, 1 - v1, u3] - 
        4*G[-v1, 1 - v1, u3] - 2*G[v2, 0, u3] - 2*G[v2, -1 + v2, u3] + 
        2*G[-v1 + v2, 1 - v1, u3] + 2*G[-v1 + v2, -1 + v2, u3]))/8 + 
     g[12]*((G[0, u1]*G[0, u3])/2 + (G[0, u3]*G[0, v1])/2 - 
       (G[0, u1]*G[0, v2])/2 - (G[0, v1]*G[0, v2])/2 - 
       (G[0, u3]*G[1, v1])/2 + (G[0, v2]*G[1, v1])/2 + 
       (G[0, u1]*G[1, v2])/2 + (G[0, v1]*G[1, v2])/2 - 
       (G[1, v1]*G[1, v2])/2 - (G[0, u1]*G[1 - v1, u3])/2 - 
       (G[0, v1]*G[1 - v1, u3])/2 - (G[0, v2]*G[1 - v1, u3])/2 + 
       (G[1, v1]*G[1 - v1, u3])/2 + (G[1, v2]*G[1 - v1, u3])/2 + 
       G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, 1 - v1, u3]/2 + 
       G[1 - v1, 0, u3]/2 - G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3])
 
Prat$v1gev2[3] = (g[2] + g[6])*(4*z2*(G[1, u3] - 2*G[1, v1] - 
         G[1 - v1, u3]) - G[0, u1]*G[0, v2]*G[1 - v1, u3] + 
       G[0, v1]*G[0, v2]*G[1 - v1, u3] + G[0, v2]*G[1, v1]*G[1 - v1, u3] + 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] - G[0, v1]*G[1, v2]*G[1 - v1, u3] - 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + G[0, u1]*G[0, v2]*G[v2, u3] - 
       G[0, v1]*G[0, v2]*G[v2, u3] - G[0, v2]*G[1, v1]*G[v2, u3] - 
       G[0, u1]*G[1, v2]*G[v2, u3] + G[0, v1]*G[1, v2]*G[v2, u3] + 
       G[1, v1]*G[1, v2]*G[v2, u3] - 4*G[0, u3]*G[0, 1, v1] - 
       2*G[1 - v1, u3]*G[0, 1, v1] + 6*G[-v1, u3]*G[0, 1, v1] - 
       2*G[0, v1]*G[0, 1 - v1, u3] - 2*G[1, v1]*G[0, -v1, u3] + 
       2*G[0, u1]*G[1, 0, u3] - 4*G[0, u3]*G[1, 0, v1] + 
       2*G[1 - v1, u3]*G[1, 0, v1] + 2*G[-v1, u3]*G[1, 0, v1] - 
       G[0, u1]*G[1 - v1, 0, u3] - G[0, v1]*G[1 - v1, 0, u3] + 
       G[1, v1]*G[1 - v1, 0, u3] - G[0, u1]*G[1 - v1, 1 - v1, u3] + 
       G[0, v1]*G[1 - v1, 1 - v1, u3] + 2*G[0, v2]*G[1 - v1, 1 - v1, u3] + 
       G[1, v1]*G[1 - v1, 1 - v1, u3] - 2*G[1, v2]*G[1 - v1, 1 - v1, u3] - 
       2*G[1, v1]*G[1 - v1, -v1, u3] - G[0, v2]*G[1 - v1, v2, u3] + 
       G[1, v2]*G[1 - v1, v2, u3] - 2*G[1, v1]*G[-v1, 0, u3] + 
       2*G[0, v1]*G[-v1, 1 - v1, u3] + 4*G[1, v1]*G[-v1, -v1, u3] - 
       G[0, u1]*G[v2, 0, u3] + G[0, v1]*G[v2, 0, u3] + 
       G[1, v1]*G[v2, 0, u3] - G[0, v2]*G[v2, 1 - v1, u3] + 
       G[1, v2]*G[v2, 1 - v1, u3] - G[0, u1]*G[v2, -1 + v2, u3] + 
       G[0, v1]*G[v2, -1 + v2, u3] + G[1, v1]*G[v2, -1 + v2, u3] + 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] - G[0, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v1]*G[-v1 + v2, 1 - v1, u3] + G[0, u1]*G[-v1 + v2, -1 + v2, u3] - 
       G[0, v1]*G[-v1 + v2, -1 + v2, u3] - G[1, v1]*G[-v1 + v2, -1 + v2, 
         u3] + 8*G[0, 0, 1, v1] + 2*G[0, 1, 0, u3] - 
       2*G[0, -v1, 1 - v1, u3] - 4*G[1, 1, 0, u3] + 8*G[1, 1, 0, v1] + 
       G[1 - v1, 0, 1 - v1, u3] + 2*G[1 - v1, 1 - v1, 0, u3] + 
       3*G[1 - v1, 1 - v1, 1 - v1, u3] - 2*G[1 - v1, -v1, 1 - v1, u3] + 
       G[1 - v1, v2, 0, u3] + G[1 - v1, v2, -1 + v2, u3] - 
       G[1 - v1, -v1 + v2, 1 - v1, u3] - G[1 - v1, -v1 + v2, -1 + v2, u3] - 
       2*G[-v1, 0, 1 - v1, u3] - 2*G[-v1, 1 - v1, 0, u3] + 
       4*G[-v1, -v1, 1 - v1, u3] + G[v2, 0, 1 - v1, u3] + 
       G[v2, 1 - v1, 0, u3] + G[v2, 1 - v1, -1 + v2, u3] + 
       G[v2, -1 + v2, 1 - v1, u3] - 2*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 
       G[-v1 + v2, 1 - v1, -1 + v2, u3] - G[-v1 + v2, -1 + v2, 1 - v1, u3]) + 
     (-g[2] + g[8])*(G[0, u1]*G[0, v2]*G[1 - v1, u3] - 
       G[0, v1]*G[0, v2]*G[1 - v1, u3] - G[0, v2]*G[1, v1]*G[1 - v1, u3] + 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] - G[0, v1]*G[1, v2]*G[1 - v1, u3] - 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + 2*G[0, v2]*G[1, v1]*G[-v1, u3] + 
       2*G[1, v1]*G[1, v2]*G[-v1, u3] - G[0, u1]*G[0, v2]*G[-1 + v2, u3] + 
       G[0, v1]*G[0, v2]*G[-1 + v2, u3] - G[0, v2]*G[1, v1]*G[-1 + v2, u3] + 
       G[0, u1]*G[1, v2]*G[-1 + v2, u3] + G[0, v1]*G[1, v2]*G[-1 + v2, u3] - 
       G[1, v1]*G[1, v2]*G[-1 + v2, u3] - 2*G[0, u1]*G[1, v2]*G[v2, u3] + 
       2*z2*(2*G[1, u3] - 4*G[1, v2] - 3*G[-1 + v2, u3] + G[v2, u3]) - 
       4*G[0, u1]*G[0, 1, v2] - 2*G[-1 + v2, u3]*G[0, 1, v2] + 
       6*G[v2, u3]*G[0, 1, v2] - G[0, u1]*G[0, 1 - v1, u3] + 
       G[0, v1]*G[0, 1 - v1, u3] - G[0, v2]*G[0, 1 - v1, u3] + 
       G[1, v1]*G[0, 1 - v1, u3] - G[1, v2]*G[0, 1 - v1, u3] - 
       2*G[1, v1]*G[0, -v1, u3] - G[0, u1]*G[0, -1 + v2, u3] - 
       G[0, v1]*G[0, -1 + v2, u3] + G[1, v1]*G[0, -1 + v2, u3] - 
       G[0, v2]*G[0, v2, u3] - G[1, v2]*G[0, v2, u3] + 
       2*G[0, u1]*G[1, 0, u3] - 4*G[0, u1]*G[1, 0, v2] + 
       2*G[-1 + v2, u3]*G[1, 0, v2] + 2*G[v2, u3]*G[1, 0, v2] - 
       G[0, u1]*G[1 - v1, 0, u3] + G[0, v1]*G[1 - v1, 0, u3] + 
       G[1, v1]*G[1 - v1, 0, u3] - G[0, v2]*G[1 - v1, 1 - v1, u3] - 
       G[1, v2]*G[1 - v1, 1 - v1, u3] + G[0, u1]*G[1 - v1, -1 + v2, u3] - 
       G[0, v1]*G[1 - v1, -1 + v2, u3] - G[1, v1]*G[1 - v1, -1 + v2, u3] - 
       2*G[1, v1]*G[-v1, 0, u3] + 2*G[0, v2]*G[-v1, 1 - v1, u3] + 
       2*G[1, v2]*G[-v1, 1 - v1, u3] + 2*G[1, v1]*G[-v1, -1 + v2, u3] - 
       G[0, u1]*G[-1 + v2, 0, u3] - G[0, v1]*G[-1 + v2, 0, u3] + 
       G[1, v1]*G[-1 + v2, 0, u3] + G[0, u1]*G[-1 + v2, 1 - v1, u3] - 
       G[0, v1]*G[-1 + v2, 1 - v1, u3] - G[1, v1]*G[-1 + v2, 1 - v1, u3] + 
       2*G[1, v1]*G[-1 + v2, -v1, u3] + 2*G[0, u1]*G[-1 + v2, -1 + v2, u3] + 
       2*G[0, v1]*G[-1 + v2, -1 + v2, u3] + 2*G[0, v2]*G[-1 + v2, -1 + v2, 
         u3] - 2*G[1, v1]*G[-1 + v2, -1 + v2, u3] + 
       2*G[1, v2]*G[-1 + v2, -1 + v2, u3] - G[0, v2]*G[-1 + v2, v2, u3] - 
       3*G[1, v2]*G[-1 + v2, v2, u3] - 2*G[0, u1]*G[v2, -1 + v2, u3] - 
       2*G[1, v2]*G[v2, -1 + v2, u3] + 2*G[0, v2]*G[v2, v2, u3] + 
       6*G[1, v2]*G[v2, v2, u3] - G[0, v2]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - G[0, v2]*G[-v1 + v2, -1 + v2, u3] - 
       G[1, v2]*G[-v1 + v2, -1 + v2, u3] + 8*G[0, 0, 1, v2] + 
       2*G[0, 0, 1 - v1, u3] + 2*G[0, 0, -1 + v2, u3] + 2*G[0, 1, 0, u3] + 
       G[0, 1 - v1, 0, u3] + G[0, 1 - v1, 1 - v1, u3] - 
       G[0, 1 - v1, -1 + v2, u3] - 2*G[0, -v1, 1 - v1, u3] - 
       G[0, -1 + v2, 1 - v1, u3] - 2*G[0, -1 + v2, -1 + v2, u3] + 
       G[0, v2, 0, u3] - G[0, v2, -1 + v2, u3] + G[0, -v1 + v2, 1 - v1, u3] + 
       G[0, -v1 + v2, -1 + v2, u3] - 4*G[1, 1, 0, u3] + 8*G[1, 1, 0, v2] + 
       G[1 - v1, 0, 1 - v1, u3] + G[1 - v1, 1 - v1, 0, u3] - 
       G[1 - v1, 1 - v1, -1 + v2, u3] - G[1 - v1, -1 + v2, 1 - v1, u3] - 
       2*G[-v1, 0, 1 - v1, u3] - 2*G[-v1, 1 - v1, 0, u3] + 
       2*G[-v1, 1 - v1, -1 + v2, u3] + 2*G[-v1, -1 + v2, 1 - v1, u3] - 
       G[-1 + v2, 0, 1 - v1, u3] - 2*G[-1 + v2, 0, -1 + v2, u3] - 
       G[-1 + v2, 1 - v1, 1 - v1, u3] + 2*G[-1 + v2, -v1, 1 - v1, u3] - 
       2*G[-1 + v2, -1 + v2, 0, u3] + 4*G[-1 + v2, -1 + v2, -1 + v2, u3] + 
       G[-1 + v2, v2, 0, u3] - 3*G[-1 + v2, v2, -1 + v2, u3] - 
       G[-1 + v2, -v1 + v2, 1 - v1, u3] - G[-1 + v2, -v1 + v2, -1 + v2, u3] + 
       2*G[v2, -1 + v2, 0, u3] - 2*G[v2, -1 + v2, -1 + v2, u3] - 
       2*G[v2, v2, 0, u3] + 6*G[v2, v2, -1 + v2, u3] + 
       G[-v1 + v2, 0, 1 - v1, u3] + G[-v1 + v2, 0, -1 + v2, u3] + 
       G[-v1 + v2, 1 - v1, 0, u3] - G[-v1 + v2, 1 - v1, -1 + v2, u3] + 
       G[-v1 + v2, -1 + v2, 0, u3] - G[-v1 + v2, -1 + v2, 1 - v1, u3] - 
       2*G[-v1 + v2, -1 + v2, -1 + v2, u3]) + 
     g[1]*(G[0, u1]*G[0, v2]*G[1 - v1, u3] - G[0, v1]*G[0, v2]*
        G[1 - v1, u3] - G[0, v2]*G[1, v1]*G[1 - v1, u3] - 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] + G[0, v1]*G[1, v2]*G[1 - v1, u3] + 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + z2*(-4*G[1, u3] + 4*G[1 - v1, u3]) - 
       G[0, u1]*G[0, v2]*G[v2, u3] + G[0, v1]*G[0, v2]*G[v2, u3] - 
       G[0, v2]*G[1, v1]*G[v2, u3] + G[0, u1]*G[1, v2]*G[v2, u3] + 
       G[0, v1]*G[1, v2]*G[v2, u3] - G[1, v1]*G[1, v2]*G[v2, u3] + 
       2*G[0, v2]*G[1, v1]*G[-v1 + v2, u3] - 2*G[0, v1]*G[1, v2]*
        G[-v1 + v2, u3] - G[0, v2]*G[0, -1, u3] + G[1, v2]*G[0, -1, u3] + 
       2*G[1 - v1, u3]*G[0, 1, v1] - 2*G[-v1 + v2, u3]*G[0, 1, v1] - 
       2*G[v2, u3]*G[0, 1, v2] + 2*G[-v1 + v2, u3]*G[0, 1, v2] - 
       G[0, v2]*G[0, 1 - v1, u3] + G[1, v2]*G[0, 1 - v1, u3] - 
       G[0, v2]*G[0, v2, u3] + G[1, v2]*G[0, v2, u3] + 
       G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       2*G[0, u1]*G[1, 0, u3] - 2*G[1 - v1, u3]*G[1, 0, v1] + 
       2*G[-v1 + v2, u3]*G[1, 0, v1] + 2*G[v2, u3]*G[1, 0, v2] - 
       2*G[-v1 + v2, u3]*G[1, 0, v2] + G[0, u1]*G[1 - v1, 0, u3] + 
       G[0, v1]*G[1 - v1, 0, u3] - G[1, v1]*G[1 - v1, 0, u3] + 
       G[0, u1]*G[1 - v1, 1 - v1, u3] - G[0, v1]*G[1 - v1, 1 - v1, u3] - 
       2*G[0, v2]*G[1 - v1, 1 - v1, u3] - G[1, v1]*G[1 - v1, 1 - v1, u3] + 
       2*G[1, v2]*G[1 - v1, 1 - v1, u3] + 2*G[1, v1]*G[1 - v1, -v1, u3] + 
       G[0, v2]*G[1 - v1, v2, u3] - G[1, v2]*G[1 - v1, v2, u3] + 
       G[0, v2]*G[-v1, -1, u3] - G[1, v2]*G[-v1, -1, u3] + 
       G[0, v2]*G[-v1, 1 - v1, u3] - G[1, v2]*G[-v1, 1 - v1, u3] + 
       G[0, u1]*G[v2, 0, u3] - G[0, v1]*G[v2, 0, u3] + 
       G[1, v1]*G[v2, 0, u3] + G[0, v2]*G[v2, 1 - v1, u3] - 
       G[1, v2]*G[v2, 1 - v1, u3] + G[0, u1]*G[v2, -1 + v2, u3] + 
       G[0, v1]*G[v2, -1 + v2, u3] + 2*G[0, v2]*G[v2, -1 + v2, u3] - 
       G[1, v1]*G[v2, -1 + v2, u3] + G[0, v2]*G[v2, v2, u3] - 
       3*G[1, v2]*G[v2, v2, u3] - G[0, v2]*
        G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] + G[0, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[1, v1]*G[-v1 + v2, 1 - v1, u3] - 2*G[1, v1]*G[-v1 + v2, -v1, u3] - 
       G[0, u1]*G[-v1 + v2, -1 + v2, u3] - G[0, v1]*G[-v1 + v2, -1 + v2, 
         u3] - 2*G[0, v2]*G[-v1 + v2, -1 + v2, u3] + 
       G[1, v1]*G[-v1 + v2, -1 + v2, u3] + 2*G[1, v2]*G[-v1 + v2, v2, u3] - 
       G[0, -1, 0, u3] + G[0, -1, -1 + v2, u3] - 2*G[0, 1, 0, u3] + 
       G[0, 1 - v1, 0, u3] - G[0, 1 - v1, 1 - v1, u3] + G[0, v2, 0, u3] + 
       G[0, v2, -1 + v2, u3] - G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 4*G[1, 1, 0, u3] - 
       G[1 - v1, 0, 1 - v1, u3] - 2*G[1 - v1, 1 - v1, 0, u3] - 
       3*G[1 - v1, 1 - v1, 1 - v1, u3] + 2*G[1 - v1, -v1, 1 - v1, u3] - 
       G[1 - v1, v2, 0, u3] - G[1 - v1, v2, -1 + v2, u3] + 
       G[1 - v1, -v1 + v2, 1 - v1, u3] + G[1 - v1, -v1 + v2, -1 + v2, u3] + 
       G[-v1, -1, 0, u3] - G[-v1, -1, -1 + v2, u3] + G[-v1, 1 - v1, 0, u3] + 
       G[-v1, 1 - v1, 1 - v1, u3] - G[-v1, -v1 + v2, 1 - v1, u3] - 
       G[-v1, -v1 + v2, -1 + v2, u3] + G[v2, 0, 1 - v1, u3] - 
       G[v2, 1 - v1, 0, u3] - G[v2, 1 - v1, -1 + v2, u3] - 
       G[v2, -1 + v2, 1 - v1, u3] - G[v2, v2, 0, u3] - 
       3*G[v2, v2, -1 + v2, u3] + G[v2, -v1 + v2, 1 - v1, u3] + 
       G[v2, -v1 + v2, -1 + v2, u3] + G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
        u3] - G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       2*G[-v1 + v2, 1 - v1, 1 - v1, u3] + G[-v1 + v2, 1 - v1, -1 + v2, u3] - 
       2*G[-v1 + v2, -v1, 1 - v1, u3] + G[-v1 + v2, -1 + v2, 1 - v1, u3] + 
       2*G[-v1 + v2, v2, -1 + v2, u3]) + 
     g[9]*(G[0, u1]*G[0, v2]*G[1 - v1, u3] - G[0, v1]*G[0, v2]*
        G[1 - v1, u3] - G[0, v2]*G[1, v1]*G[1 - v1, u3] - 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] + G[0, v1]*G[1, v2]*G[1 - v1, u3] + 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + z2*(-4*G[1, u3] + 4*G[1 - v1, u3]) - 
       G[0, u1]*G[0, v2]*G[v2, u3] + G[0, v1]*G[0, v2]*G[v2, u3] - 
       G[0, v2]*G[1, v1]*G[v2, u3] + G[0, u1]*G[1, v2]*G[v2, u3] + 
       G[0, v1]*G[1, v2]*G[v2, u3] - G[1, v1]*G[1, v2]*G[v2, u3] + 
       2*G[0, v2]*G[1, v1]*G[-v1 + v2, u3] - 2*G[0, v1]*G[1, v2]*
        G[-v1 + v2, u3] + 2*G[1 - v1, u3]*G[0, 1, v1] - 
       2*G[-v1 + v2, u3]*G[0, 1, v1] - 2*G[v2, u3]*G[0, 1, v2] + 
       2*G[-v1 + v2, u3]*G[0, 1, v2] - G[0, v2]*G[0, 1 - v1, u3] + 
       G[1, v2]*G[0, 1 - v1, u3] + G[0, v2]*G[0, v2, u3] - 
       G[1, v2]*G[0, v2, u3] - 2*G[0, u1]*G[1, 0, u3] - 
       2*G[1 - v1, u3]*G[1, 0, v1] + 2*G[-v1 + v2, u3]*G[1, 0, v1] + 
       2*G[v2, u3]*G[1, 0, v2] - 2*G[-v1 + v2, u3]*G[1, 0, v2] + 
       G[0, u1]*G[1 - v1, 0, u3] + G[0, v1]*G[1 - v1, 0, u3] - 
       G[1, v1]*G[1 - v1, 0, u3] + G[0, u1]*G[1 - v1, 1 - v1, u3] - 
       G[0, v1]*G[1 - v1, 1 - v1, u3] - G[0, v2]*G[1 - v1, 1 - v1, u3] - 
       G[1, v1]*G[1 - v1, 1 - v1, u3] + G[1, v2]*G[1 - v1, 1 - v1, u3] + 
       2*G[1, v1]*G[1 - v1, -v1, u3] + G[0, u1]*G[v2, 0, u3] - 
       G[0, v1]*G[v2, 0, u3] + G[1, v1]*G[v2, 0, u3] + 
       G[0, u1]*G[v2, -1 + v2, u3] + G[0, v1]*G[v2, -1 + v2, u3] + 
       G[0, v2]*G[v2, -1 + v2, u3] - G[1, v1]*G[v2, -1 + v2, u3] + 
       G[1, v2]*G[v2, -1 + v2, u3] - 2*G[1, v2]*G[v2, v2, u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] + G[0, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, v2]*G[-v1 + v2, 1 - v1, u3] + G[1, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - 2*G[1, v1]*G[-v1 + v2, -v1, u3] - 
       G[0, u1]*G[-v1 + v2, -1 + v2, u3] - G[0, v1]*G[-v1 + v2, -1 + v2, 
         u3] - G[0, v2]*G[-v1 + v2, -1 + v2, u3] + 
       G[1, v1]*G[-v1 + v2, -1 + v2, u3] - G[1, v2]*G[-v1 + v2, -1 + v2, 
         u3] + 2*G[1, v2]*G[-v1 + v2, v2, u3] + 2*G[0, 1, 0, u3] - 
       G[0, 1 - v1, 0, u3] - G[0, 1 - v1, 1 - v1, u3] - G[0, v2, 0, u3] - 
       G[0, v2, -1 + v2, u3] + G[0, -v1 + v2, 1 - v1, u3] + 
       G[0, -v1 + v2, -1 + v2, u3] + 4*G[1, 1, 0, u3] - 
       G[1 - v1, 0, 1 - v1, u3] - 2*G[1 - v1, 1, 0, u3] - 
       G[1 - v1, 1 - v1, 0, u3] - 2*G[1 - v1, 1 - v1, 1 - v1, u3] + 
       2*G[1 - v1, -v1, 1 - v1, u3] - G[v2, 0, -1 + v2, u3] - 
       2*G[v2, 1, 0, u3] - G[v2, -1 + v2, 0, u3] + 
       2*G[v2, -1 + v2, -1 + v2, u3] - 2*G[v2, v2, -1 + v2, u3] + 
       G[-v1 + v2, 0, 1 - v1, u3] + G[-v1 + v2, 0, -1 + v2, u3] + 
       G[-v1 + v2, 1 - v1, 0, u3] + 2*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 
       2*G[-v1 + v2, -v1, 1 - v1, u3] + G[-v1 + v2, -1 + v2, 0, u3] - 
       2*G[-v1 + v2, -1 + v2, -1 + v2, u3] + 
       2*G[-v1 + v2, v2, -1 + v2, u3]) + (g[2] + g[4])*
      (G[-1, u3]*G[0, u1]*G[0, v2] - G[-1, u3]*G[0, v1]*G[0, v2] + 
       G[-1, u3]*G[0, v2]*G[1, v1] - G[-1, u3]*G[0, u1]*G[1, v2] + 
       G[-1, u3]*G[0, v1]*G[1, v2] - G[-1, u3]*G[1, v1]*G[1, v2] + 
       G[0, u1]*G[0, v2]*G[1 - v1, u3] - G[0, v1]*G[0, v2]*G[1 - v1, u3] - 
       G[0, v2]*G[1, v1]*G[1 - v1, u3] - G[0, u1]*G[1, v2]*G[1 - v1, u3] + 
       G[0, v1]*G[1, v2]*G[1 - v1, u3] + G[1, v1]*G[1, v2]*G[1 - v1, u3] + 
       2*z2*(G[-1, u3] + 4*G[1, v1] + 5*G[1 - v1, u3]) + 
       2*G[0, v2]*G[1, v1]*G[v2, u3] - 2*G[1, v1]*G[1, v2]*G[v2, u3] - 
       2*G[0, v2]*G[-1, -1, u3] + 2*G[1, v2]*G[-1, -1, u3] + 
       G[0, u1]*G[-1, 0, u3] - G[0, v1]*G[-1, 0, u3] + 
       G[1, v1]*G[-1, 0, u3] - G[0, u1]*G[-1, -1 + v2, u3] + 
       G[0, v1]*G[-1, -1 + v2, u3] + G[0, v2]*G[-1, -1 + v2, u3] - 
       G[1, v1]*G[-1, -1 + v2, u3] - G[1, v2]*G[-1, -1 + v2, u3] + 
       G[0, v2]*G[0, -1, u3] - G[1, v2]*G[0, -1, u3] + 
       4*G[0, u3]*G[0, 1, v1] + 4*G[1 - v1, u3]*G[0, 1, v1] - 
       8*G[-v1, u3]*G[0, 1, v1] + 4*G[0, v1]*G[0, 1 - v1, u3] + 
       G[0, v2]*G[0, 1 - v1, u3] - G[1, v2]*G[0, 1 - v1, u3] + 
       4*G[0, u3]*G[1, 0, v1] - 4*G[1 - v1, u3]*G[1, 0, v1] + 
       G[0, u1]*G[1 - v1, 0, u3] + 3*G[0, v1]*G[1 - v1, 0, u3] - 
       G[1, v1]*G[1 - v1, 0, u3] + G[0, u1]*G[1 - v1, 1 - v1, u3] - 
       G[0, v1]*G[1 - v1, 1 - v1, u3] - 3*G[0, v2]*G[1 - v1, 1 - v1, u3] - 
       G[1, v1]*G[1 - v1, 1 - v1, u3] + 3*G[1, v2]*G[1 - v1, 1 - v1, u3] + 
       4*G[1, v1]*G[1 - v1, -v1, u3] + 2*G[0, v2]*G[1 - v1, v2, u3] - 
       2*G[1, v2]*G[1 - v1, v2, u3] - 8*G[1, v1]*G[-v1, -v1, u3] - 
       2*G[1, v1]*G[v2, 0, u3] + 2*G[0, v2]*G[v2, 1 - v1, u3] - 
       2*G[1, v2]*G[v2, 1 - v1, u3] - 2*G[1, v1]*G[v2, -1 + v2, u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] + G[0, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, v2]*G[-v1 + v2, 1 - v1, u3] + G[1, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - G[0, u1]*G[-v1 + v2, -1 + v2, u3] + 
       G[0, v1]*G[-v1 + v2, -1 + v2, u3] + G[0, v2]*G[-v1 + v2, -1 + v2, 
         u3] + G[1, v1]*G[-v1 + v2, -1 + v2, u3] - 
       G[1, v2]*G[-v1 + v2, -1 + v2, u3] - 2*G[-1, -1, 0, u3] + 
       2*G[-1, -1, -1 + v2, u3] - G[-1, 0, -1 + v2, u3] + 
       G[-1, -1 + v2, 0, u3] + G[0, -1, 0, u3] - G[0, -1, -1 + v2, u3] - 
       8*G[0, 0, 1, v1] + G[0, 1 - v1, 0, u3] + G[0, 1 - v1, 1 - v1, u3] - 
       G[0, -v1 + v2, 1 - v1, u3] - G[0, -v1 + v2, -1 + v2, u3] - 
       8*G[1, 1, 0, v1] - G[1 - v1, 0, 1 - v1, u3] - 
       3*G[1 - v1, 1 - v1, 0, u3] - 4*G[1 - v1, 1 - v1, 1 - v1, u3] + 
       4*G[1 - v1, -v1, 1 - v1, u3] - 2*G[1 - v1, v2, 0, u3] - 
       2*G[1 - v1, v2, -1 + v2, u3] + 2*G[1 - v1, -v1 + v2, 1 - v1, u3] + 
       2*G[1 - v1, -v1 + v2, -1 + v2, u3] - 8*G[-v1, -v1, 1 - v1, u3] - 
       2*G[v2, 0, 1 - v1, u3] - 2*G[v2, 1 - v1, 0, u3] - 
       2*G[v2, 1 - v1, -1 + v2, u3] - 2*G[v2, -1 + v2, 1 - v1, u3] - 
       G[-v1 + v2, 0, 1 - v1, u3] - G[-v1 + v2, 0, -1 + v2, u3] + 
       G[-v1 + v2, 1 - v1, 0, u3] + 4*G[-v1 + v2, 1 - v1, 1 - v1, u3] + 
       2*G[-v1 + v2, 1 - v1, -1 + v2, u3] + G[-v1 + v2, -1 + v2, 0, u3] + 
       2*G[-v1 + v2, -1 + v2, 1 - v1, u3] - 2*G[-v1 + v2, -v1 + v2, 1 - v1, 
         u3] - 2*G[-v1 + v2, -v1 + v2, -1 + v2, u3]) + 
     g[2]*(-(G[0, u1]*G[0, v2]*G[1 - v1, u3]) + G[0, v1]*G[0, v2]*
        G[1 - v1, u3] + G[0, v2]*G[1, v1]*G[1 - v1, u3] + 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] - G[0, v1]*G[1, v2]*G[1 - v1, u3] - 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] - 2*G[0, v2]*G[1, v1]*G[-v1, u3] + 
       2*G[1, v1]*G[1, v2]*G[-v1, u3] - G[0, u1]*G[0, v2]*G[-1 + v2, u3] + 
       G[0, v1]*G[0, v2]*G[-1 + v2, u3] - G[0, v2]*G[1, v1]*G[-1 + v2, u3] + 
       G[0, u1]*G[1, v2]*G[-1 + v2, u3] + G[0, v1]*G[1, v2]*G[-1 + v2, u3] - 
       G[1, v1]*G[1, v2]*G[-1 + v2, u3] - 6*z2*(G[1 - v1, u3] + 
         G[-1 + v2, u3]) - 2*G[0, v1]*G[1, v2]*G[v2, u3] + 
       2*G[1, v1]*G[1, v2]*G[v2, u3] - 2*G[1 - v1, u3]*G[0, 1, v1] + 
       2*G[-v1, u3]*G[0, 1, v1] - 2*G[-1 + v2, u3]*G[0, 1, v2] + 
       2*G[v2, u3]*G[0, 1, v2] - G[0, u1]*G[0, 1 - v1, u3] - 
       G[0, v1]*G[0, 1 - v1, u3] + G[1, v1]*G[0, 1 - v1, u3] - 
       G[0, u1]*G[0, -1 + v2, u3] - G[0, v1]*G[0, -1 + v2, u3] + 
       G[1, v1]*G[0, -1 + v2, u3] + 2*G[1 - v1, u3]*G[1, 0, v1] - 
       2*G[-v1, u3]*G[1, 0, v1] + 2*G[-1 + v2, u3]*G[1, 0, v2] - 
       2*G[v2, u3]*G[1, 0, v2] - G[0, u1]*G[1 - v1, 0, u3] - 
       G[0, v1]*G[1 - v1, 0, u3] + G[1, v1]*G[1 - v1, 0, u3] + 
       2*G[0, v2]*G[1 - v1, 1 - v1, u3] - 2*G[1, v2]*G[1 - v1, 1 - v1, u3] - 
       2*G[1, v1]*G[1 - v1, -v1, u3] + G[0, u1]*G[1 - v1, -1 + v2, u3] - 
       G[0, v1]*G[1 - v1, -1 + v2, u3] - G[1, v1]*G[1 - v1, -1 + v2, u3] - 
       G[0, v2]*G[1 - v1, v2, u3] + G[1, v2]*G[1 - v1, v2, u3] - 
       2*G[0, v1]*G[-v1, 1 - v1, u3] - 2*G[0, v2]*G[-v1, 1 - v1, u3] + 
       2*G[1, v2]*G[-v1, 1 - v1, u3] + 4*G[1, v1]*G[-v1, -v1, u3] + 
       2*G[1, v1]*G[-v1, -1 + v2, u3] - G[0, u1]*G[-1 + v2, 0, u3] - 
       G[0, v1]*G[-1 + v2, 0, u3] + G[1, v1]*G[-1 + v2, 0, u3] + 
       G[0, u1]*G[-1 + v2, 1 - v1, u3] - G[0, v1]*G[-1 + v2, 1 - v1, u3] - 
       G[1, v1]*G[-1 + v2, 1 - v1, u3] + 2*G[1, v1]*G[-1 + v2, -v1, u3] + 
       2*G[0, u1]*G[-1 + v2, -1 + v2, u3] + 2*G[0, v1]*G[-1 + v2, -1 + v2, 
         u3] + 2*G[0, v2]*G[-1 + v2, -1 + v2, u3] - 
       2*G[1, v1]*G[-1 + v2, -1 + v2, u3] + 2*G[1, v2]*G[-1 + v2, -1 + v2, 
         u3] - G[0, v2]*G[-1 + v2, v2, u3] - 3*G[1, v2]*G[-1 + v2, v2, u3] - 
       G[0, v2]*G[v2, 1 - v1, u3] + G[1, v2]*G[v2, 1 - v1, u3] - 
       2*G[0, v1]*G[v2, -1 + v2, u3] - 3*G[0, v2]*G[v2, -1 + v2, u3] + 
       2*G[1, v1]*G[v2, -1 + v2, u3] - G[1, v2]*G[v2, -1 + v2, u3] + 
       4*G[1, v2]*G[v2, v2, u3] + 2*G[0, 0, 1 - v1, u3] + 
       2*G[0, 0, -1 + v2, u3] - G[0, 1 - v1, -1 + v2, u3] - 
       G[0, -1 + v2, 1 - v1, u3] - 2*G[0, -1 + v2, -1 + v2, u3] + 
       2*G[0, -v1 + v2, 1 - v1, u3] + 2*G[0, -v1 + v2, -1 + v2, u3] + 
       G[1 - v1, 0, 1 - v1, u3] + 2*G[1 - v1, 1 - v1, 0, u3] + 
       G[1 - v1, 1 - v1, 1 - v1, u3] - G[1 - v1, 1 - v1, -1 + v2, u3] - 
       2*G[1 - v1, -v1, 1 - v1, u3] - G[1 - v1, -1 + v2, 1 - v1, u3] + 
       G[1 - v1, v2, 0, u3] + G[1 - v1, v2, -1 + v2, u3] - 
       G[1 - v1, -v1 + v2, 1 - v1, u3] - G[1 - v1, -v1 + v2, -1 + v2, u3] + 
       2*G[-v1, 1 - v1, -1 + v2, u3] + 4*G[-v1, -v1, 1 - v1, u3] + 
       2*G[-v1, -1 + v2, 1 - v1, u3] - G[-1 + v2, 0, 1 - v1, u3] - 
       2*G[-1 + v2, 0, -1 + v2, u3] - G[-1 + v2, 1 - v1, 1 - v1, u3] + 
       2*G[-1 + v2, -v1, 1 - v1, u3] - 2*G[-1 + v2, -1 + v2, 0, u3] + 
       4*G[-1 + v2, -1 + v2, -1 + v2, u3] + G[-1 + v2, v2, 0, u3] - 
       3*G[-1 + v2, v2, -1 + v2, u3] - G[-1 + v2, -v1 + v2, 1 - v1, u3] - 
       G[-1 + v2, -v1 + v2, -1 + v2, u3] + G[v2, 0, 1 - v1, u3] + 
       G[v2, 0, -1 + v2, u3] + G[v2, 1 - v1, 0, u3] + G[v2, 1 - v1, -1 + v2, 
        u3] + G[v2, -1 + v2, 0, u3] + G[v2, -1 + v2, 1 - v1, u3] - 
       2*G[v2, -1 + v2, -1 + v2, u3] + 4*G[v2, v2, -1 + v2, u3] + 
       2*G[-v1 + v2, 0, 1 - v1, u3] + 2*G[-v1 + v2, 0, -1 + v2, u3] - 
       2*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 2*G[-v1 + v2, 1 - v1, -1 + v2, 
         u3] - 2*G[-v1 + v2, -1 + v2, 1 - v1, u3] - 
       2*G[-v1 + v2, -1 + v2, -1 + v2, u3] + 2*G[-v1 + v2, -v1 + v2, 1 - v1, 
         u3] + 2*G[-v1 + v2, -v1 + v2, -1 + v2, u3]) + 
     g[5]*(-(G[0, u1]*G[0, v2]*G[v2, u3]) - G[0, v1]*G[0, v2]*G[v2, u3] + 
       G[0, v2]*G[1, v1]*G[v2, u3] + G[0, u1]*G[1, v2]*G[v2, u3] + 
       G[0, v1]*G[1, v2]*G[v2, u3] - G[1, v1]*G[1, v2]*G[v2, u3] + 
       2*z2*(-2*G[1, u3] + 2*G[1 - v1, u3] + G[v2, u3] - 
         G[(v2 - v1*v2)/(1 + v1*(-1 + v2)), u3]) + G[0, u1]*G[0, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + G[0, v1]*G[0, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, v2]*G[1, v1]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, u1]*G[1, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, v1]*G[1, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + G[1, v1]*G[1, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, v2]*G[0, -1, u3] + 
       G[1, v2]*G[0, -1, u3] + 2*G[1 - v1, u3]*G[0, 1, v1] - 
       2*G[-v1, u3]*G[0, 1, v1] - 2*G[0, v1]*G[0, 1 - v1, u3] - 
       G[0, v2]*G[0, 1 - v1, u3] + G[1, v2]*G[0, 1 - v1, u3] + 
       2*G[1, v1]*G[0, -v1, u3] - 2*G[0, u1]*G[1, 0, u3] - 
       2*G[1 - v1, u3]*G[1, 0, v1] + 2*G[-v1, u3]*G[1, 0, v1] + 
       2*G[0, u1]*G[1 - v1, 0, u3] - 2*G[1, v1]*G[1 - v1, 0, u3] + 
       2*G[1, v1]*G[1 - v1, -v1, u3] + G[0, v2]*G[-v1, -1, u3] - 
       G[1, v2]*G[-v1, -1, u3] + 2*G[1, v1]*G[-v1, 0, u3] + 
       2*G[0, v1]*G[-v1, 1 - v1, u3] + G[0, v2]*G[-v1, 1 - v1, u3] - 
       G[1, v2]*G[-v1, 1 - v1, u3] - 4*G[1, v1]*G[-v1, -v1, u3] + 
       G[0, u1]*G[v2, 0, u3] + G[0, v1]*G[v2, 0, u3] - 
       G[1, v1]*G[v2, 0, u3] + G[0, u1]*G[v2, -1 + v2, u3] + 
       G[0, v1]*G[v2, -1 + v2, u3] + G[0, v2]*G[v2, -1 + v2, u3] - 
       G[1, v1]*G[v2, -1 + v2, u3] - G[1, v2]*G[v2, -1 + v2, u3] + 
       G[0, v2]*G[v2, v2, u3] - G[1, v2]*G[v2, v2, u3] + 
       G[0, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] - G[0, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[0, v2]*G[-v1 + v2, 1 - v1, u3] + G[1, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - G[0, u1]*G[-v1 + v2, -1 + v2, u3] - 
       G[0, v1]*G[-v1 + v2, -1 + v2, u3] - G[0, v2]*G[-v1 + v2, -1 + v2, 
         u3] + G[1, v1]*G[-v1 + v2, -1 + v2, u3] + 
       G[1, v2]*G[-v1 + v2, -1 + v2, u3] - 
       G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       2*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), u3] + 2*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 
         (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, -1, 0, u3] + 
       G[0, -1, -1 + v2, u3] - 2*G[0, 1, 0, u3] - G[0, 1 - v1, 0, u3] - 
       G[0, 1 - v1, 1 - v1, u3] + 2*G[0, -v1, 1 - v1, u3] + 
       G[0, -v1 + v2, 1 - v1, u3] + G[0, -v1 + v2, -1 + v2, u3] + 
       4*G[1, 1, 0, u3] - 2*G[1 - v1, 0, 1 - v1, u3] - 
       2*G[1 - v1, 1, 0, u3] - 2*G[1 - v1, 1 - v1, 0, u3] + 
       2*G[1 - v1, -v1, 1 - v1, u3] + G[-v1, -1, 0, u3] - 
       G[-v1, -1, -1 + v2, u3] + 2*G[-v1, 0, 1 - v1, u3] + 
       3*G[-v1, 1 - v1, 0, u3] + G[-v1, 1 - v1, 1 - v1, u3] - 
       4*G[-v1, -v1, 1 - v1, u3] - G[-v1, -v1 + v2, 1 - v1, u3] - 
       G[-v1, -v1 + v2, -1 + v2, u3] - 2*G[v2, 0, 1 - v1, u3] - 
       G[v2, 0, -1 + v2, u3] + 2*G[v2, 1, 0, u3] + G[v2, -1 + v2, 0, u3] - 
       G[v2, v2, 0, u3] - G[v2, v2, -1 + v2, u3] - G[v2, -v1 + v2, 1 - v1, 
        u3] - G[v2, -v1 + v2, -1 + v2, u3] - 
       G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[-v1 + v2, 0, 1 - v1, u3] + G[-v1 + v2, 0, -1 + v2, u3] - 
       G[-v1 + v2, 1 - v1, 0, u3] - G[-v1 + v2, -1 + v2, 0, u3] + 
       2*G[-v1 + v2, -v1 + v2, 1 - v1, u3] + 2*G[-v1 + v2, -v1 + v2, -1 + v2, 
         u3] + G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, 1 - v1, u3] - 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, 0, u3] + 
       2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
         u3] - 2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), 1 - v1, u3]) + 
     g[3]*(-2*G[0, u1]*G[1, v2]*G[1 - v1, u3] + 2*G[0, v1]*G[1, v2]*
        G[1 - v1, u3] + 2*G[1, v1]*G[1, v2]*G[1 - v1, u3] - 
       4*G[1, v1]*G[1, v2]*G[-v1, u3] + 2*G[0, u1]*G[0, v2]*G[-1 + v2, u3] - 
       2*G[0, v1]*G[0, v2]*G[-1 + v2, u3] + 2*G[0, v2]*G[1, v1]*
        G[-1 + v2, u3] - 2*G[0, u1]*G[1, v2]*G[-1 + v2, u3] - 
       2*G[0, v1]*G[1, v2]*G[-1 + v2, u3] + 2*G[1, v1]*G[1, v2]*
        G[-1 + v2, u3] + G[0, u1]*G[0, v2]*G[v2, u3] + 
       G[0, v1]*G[0, v2]*G[v2, u3] - G[0, v2]*G[1, v1]*G[v2, u3] + 
       G[0, u1]*G[1, v2]*G[v2, u3] + G[0, v1]*G[1, v2]*G[v2, u3] - 
       G[1, v1]*G[1, v2]*G[v2, u3] + 2*z2*(4*G[1, v2] + 6*G[-1 + v2, u3] - 
         G[v2, u3] + G[(v2 - v1*v2)/(1 + v1*(-1 + v2)), u3]) - 
       G[0, u1]*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[0, v1]*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[0, v2]*G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[0, u1]*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[0, v1]*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v1]*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       4*G[0, u1]*G[0, 1, v2] + 4*G[-1 + v2, u3]*G[0, 1, v2] - 
       8*G[v2, u3]*G[0, 1, v2] + 2*G[0, u1]*G[0, 1 - v1, u3] + 
       2*G[0, v1]*G[0, 1 - v1, u3] + 2*G[0, v2]*G[0, 1 - v1, u3] - 
       2*G[1, v1]*G[0, 1 - v1, u3] + 2*G[0, u1]*G[0, -1 + v2, u3] + 
       2*G[0, v1]*G[0, -1 + v2, u3] - 2*G[1, v1]*G[0, -1 + v2, u3] + 
       G[0, v2]*G[0, v2, u3] + G[1, v2]*G[0, v2, u3] - 
       G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       4*G[0, u1]*G[1, 0, v2] - 4*G[-1 + v2, u3]*G[1, 0, v2] + 
       2*G[1, v2]*G[1 - v1, 1 - v1, u3] - 2*G[0, u1]*G[1 - v1, -1 + v2, u3] + 
       2*G[0, v1]*G[1 - v1, -1 + v2, u3] + 2*G[1, v1]*G[1 - v1, -1 + v2, 
         u3] - 4*G[1, v2]*G[-v1, 1 - v1, u3] - 
       4*G[1, v1]*G[-v1, -1 + v2, u3] + 2*G[0, u1]*G[-1 + v2, 0, u3] + 
       2*G[0, v1]*G[-1 + v2, 0, u3] - 2*G[1, v1]*G[-1 + v2, 0, u3] - 
       2*G[0, u1]*G[-1 + v2, 1 - v1, u3] + 2*G[0, v1]*G[-1 + v2, 1 - v1, 
         u3] + 2*G[1, v1]*G[-1 + v2, 1 - v1, u3] - 
       4*G[1, v1]*G[-1 + v2, -v1, u3] - 4*G[0, u1]*G[-1 + v2, -1 + v2, u3] - 
       4*G[0, v1]*G[-1 + v2, -1 + v2, u3] - 4*G[0, v2]*G[-1 + v2, -1 + v2, 
         u3] + 4*G[1, v1]*G[-1 + v2, -1 + v2, u3] - 
       4*G[1, v2]*G[-1 + v2, -1 + v2, u3] + 2*G[0, v2]*G[-1 + v2, v2, u3] + 
       6*G[1, v2]*G[-1 + v2, v2, u3] - G[0, u1]*G[v2, 0, u3] - 
       G[0, v1]*G[v2, 0, u3] + G[1, v1]*G[v2, 0, u3] + 
       G[0, u1]*G[v2, -1 + v2, u3] + G[0, v1]*G[v2, -1 + v2, u3] + 
       3*G[0, v2]*G[v2, -1 + v2, u3] - G[1, v1]*G[v2, -1 + v2, u3] + 
       3*G[1, v2]*G[v2, -1 + v2, u3] - 2*G[0, v2]*G[v2, v2, u3] - 
       10*G[1, v2]*G[v2, v2, u3] + G[0, u1]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, v1]*G[-v1 + v2, 1 - v1, u3] + G[0, v2]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v1]*G[-v1 + v2, 1 - v1, u3] + G[1, v2]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, u1]*G[-v1 + v2, -1 + v2, u3] + G[0, v1]*G[-v1 + v2, -1 + v2, 
         u3] + G[0, v2]*G[-v1 + v2, -1 + v2, u3] - 
       G[1, v1]*G[-v1 + v2, -1 + v2, u3] + G[1, v2]*G[-v1 + v2, -1 + v2, 
         u3] + G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       2*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), u3] - 2*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 
         (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 8*G[0, 0, 1, v2] - 
       4*G[0, 0, 1 - v1, u3] - 4*G[0, 0, -1 + v2, u3] - 
       2*G[0, 1 - v1, 0, u3] + 2*G[0, 1 - v1, -1 + v2, u3] + 
       2*G[0, -1 + v2, 1 - v1, u3] + 4*G[0, -1 + v2, -1 + v2, u3] - 
       G[0, v2, 0, u3] + G[0, v2, -1 + v2, u3] - 
       3*G[0, -v1 + v2, 1 - v1, u3] - 3*G[0, -v1 + v2, -1 + v2, u3] + 
       G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 8*G[1, 1, 0, v2] + 
       2*G[1 - v1, 1 - v1, -1 + v2, u3] + 2*G[1 - v1, -1 + v2, 1 - v1, u3] - 
       4*G[-v1, 1 - v1, -1 + v2, u3] - 4*G[-v1, -1 + v2, 1 - v1, u3] + 
       2*G[-1 + v2, 0, 1 - v1, u3] + 4*G[-1 + v2, 0, -1 + v2, u3] + 
       2*G[-1 + v2, 1 - v1, 1 - v1, u3] - 4*G[-1 + v2, -v1, 1 - v1, u3] + 
       4*G[-1 + v2, -1 + v2, 0, u3] - 8*G[-1 + v2, -1 + v2, -1 + v2, u3] - 
       2*G[-1 + v2, v2, 0, u3] + 6*G[-1 + v2, v2, -1 + v2, u3] + 
       2*G[-1 + v2, -v1 + v2, 1 - v1, u3] + 2*G[-1 + v2, -v1 + v2, -1 + v2, 
         u3] - G[v2, 0, -1 + v2, u3] - 3*G[v2, -1 + v2, 0, u3] + 
       4*G[v2, -1 + v2, -1 + v2, u3] + 2*G[v2, v2, 0, u3] - 
       10*G[v2, v2, -1 + v2, u3] - 3*G[-v1 + v2, 0, 1 - v1, u3] - 
       3*G[-v1 + v2, 0, -1 + v2, u3] - G[-v1 + v2, 1 - v1, 0, u3] + 
       2*G[-v1 + v2, 1 - v1, -1 + v2, u3] - G[-v1 + v2, -1 + v2, 0, u3] + 
       2*G[-v1 + v2, -1 + v2, 1 - v1, u3] + 4*G[-v1 + v2, -1 + v2, -1 + v2, 
         u3] - 2*G[-v1 + v2, -v1 + v2, 1 - v1, u3] - 
       2*G[-v1 + v2, -v1 + v2, -1 + v2, u3] - 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, 1 - v1, u3] + 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, 0, u3] - 
       2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
         u3] + 2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), 1 - v1, u3])
 
 
Prat$v1lev2[1] = g[1]*G[0, u1] + g[3]*G[0, u3] + g[5]*G[0, v1] + 
     g[6]*G[0, v2] + g[2]*(G[0, v1] + G[0, v2]) + 
     g[4]*(G[1, v1] + G[1, v2]) + g[8]*(G[1, v1] + G[1 - v1, u3]) + 
     g[7]*(G[1, v2] + G[-1 + v2, u3])
 
Prat$v1lev2[2] = -(z2*(2*g[9] - g[11] - g[12] - 4*g[14] + 
        4*(3*g[14] + g[18] - g[19]) - 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + 
          g[8] + 6*g[14] + 2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) + 
        3*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 4*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
          2*g[19] - g[28] + 2*g[29]) + 2*(-g[1] - g[4] + 2*g[6] - 2*g[20] - 
          g[28] + 2*g[29] + g[31]) - 2*(3*g[1] + g[2] - g[3] + 3*g[4] + 
          g[5] - 5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 
          2*g[28] - 5*g[29] - g[31] - g[32]) + 
        2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 
          6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) - g[33])) + 
     ((-g[1] - g[2] + g[3] - g[4] + g[6] - g[13] - 10*g[14] + 2*g[16] - 
        4*g[18] + 2*(3*g[14] + g[18] - g[19]) + 3*g[19] + g[21] + g[24] + 
        2*g[28] - g[30] - g[32] + (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 
          2*g[13] + 12*g[14] + 6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 
          3*g[28] + 2*g[29] + g[32])/2 + (g[1] + g[4] - g[6] - 4*g[14] - 
          2*g[18] + 2*g[19] - g[28] - 2*g[29] + 2*g[30] + g[32])/2)*
       (-4*G[0, v2]*G[1, v1] - 4*G[0, v2]*G[1 - v1, u3]))/2 + 
     ((-g[1] - g[2] + g[3] - g[4] + g[6] - g[13] - 9*g[14] - 2*g[18] + 
        2*(3*g[14] + g[18] - g[19]) + 3*g[19] + g[21] + g[24] + g[28] + 
        (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 2*g[29] - 
          g[32])/2 + (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 2*g[13] + 
          12*g[14] + 6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 3*g[28] + 
          2*g[29] + g[32])/2)*(-2*G[0, u1]*G[0, v2] + 2*G[0, v1]*G[0, v2] + 
        2*G[0, v2]*G[1, v1] + 2*G[0, v2]*G[1 - v1, u3]))/2 + 
     g[9]*(-(G[0, u1]*G[0, u3]) + 2*G[1, 0, u3]) + 
     ((2*g[1] + g[2] + g[3] + 4*g[4] - 2*g[6] + g[13] + 3*g[14] - g[19] + 
        g[21] - g[24] - 2*g[28] - 2*g[29] + (-3*g[1] - 4*g[2] - 7*g[4] + 
          3*g[6] - 4*g[13] - 12*g[14] + 4*g[15] - 4*g[18] + 4*g[19] + 
          2*g[24] + 2*g[25] + 5*g[28] + 2*g[29] - 3*g[32])/2 + 
        (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 2*g[29] - 
          g[32])/2 + g[32] + (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 
          2*g[13] + 12*g[14] + 6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 
          3*g[28] + 2*g[29] + g[32])/2 + (-3*g[1] - 3*g[4] + 3*g[6] + 
          2*g[24] - 2*g[25] + g[28] + 2*g[29] + g[32])/2)*
       (-4*G[0, v2]*G[-1 + v2, u3] - 4*G[0, 1, v2] - 4*G[1, 0, v2]))/2 - 
     8*g[14]*G[1, 0, v2] - g[10]*(-(G[0, v2]*G[1, v1]) + G[0, v1]*G[1, v2] + 
       G[0, 1, v1] - G[0, 1, v2] - G[1, 0, v1] + G[1, 0, v2]) + 
     ((-4*(3*g[14] + g[18] - g[19]) - 2*(2*g[1] + g[2] - g[3] + 3*g[4] + 
          g[5] - 2*g[6] + g[13] - 8*g[14] + g[17] - 4*g[18] + 2*g[19] - 
          g[21] - g[24] + g[28] - 4*g[29]) + 4*(-g[3] + g[4] + g[8] + g[13] - 
          4*g[14] - 2*g[18] + g[19] - g[26] - g[29]) + 
        2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 2*g[14] + 
          g[19] + g[26] + g[29]) - 2*(-g[2] - g[4] - g[13] + 8*g[14] - 
          g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]) + 4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + 
          g[32]) + 2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
          g[28] - 2*g[29] + 2*g[30] + g[32]))*(-(G[0, v2]*G[1, v1]) + 
        G[0, v1]*G[1, v2] + G[0, 1, v1] - G[0, 1, v2] - G[1, 0, v1] + 
        G[1, 0, v2]))/4 + ((5*g[14] + 2*g[18] - 4*(3*g[14] + g[18] - g[19]) - 
        2*g[19] - g[28] - g[30] + g[32] - 2*(-3*g[14] - g[18] + g[19] - 
          g[28] - g[29] + g[32]) + (-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 
          2*g[19] - g[28] + 2*g[29] + g[32])/2 + 
        (g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 2*g[29] + 
          2*g[30] + g[32])/2)*(-(G[0, u1]*G[0, u3]) + G[0, u3]*G[0, v1] - 
        G[0, u1]*G[0, v2] + G[0, v1]*G[0, v2] + G[0, u3]*G[1, v1] + 
        G[0, v2]*G[1, v1] + G[0, u1]*G[1, v2] - G[0, v1]*G[1, v2] - 
        G[1, v1]*G[1, v2] - G[0, u1]*G[1 - v1, u3] + G[0, v1]*G[1 - v1, u3] + 
        G[0, v2]*G[1 - v1, u3] + G[1, v1]*G[1 - v1, u3] - 
        G[1, v2]*G[1 - v1, u3] + G[0, 1 - v1, u3] + G[1 - v1, 0, u3] + 
        2*G[1 - v1, 1 - v1, u3]))/2 + (g[28] + g[29] - g[32] + 
       (5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32])/2 + 
       (-5*g[14] - 2*g[18] + 2*g[19] + 2*g[27] - g[28] - 2*g[29] + g[30] + 
         g[32])/2)*(-8*G[1, v1]*G[-v1, u3] - 8*G[0, 1, v1] - 
       8*G[-v1, 1 - v1, u3]) + ((-2*g[3] + 2*g[4] + 2*g[8] + 2*g[13] + 
        4*g[14] - 4*(3*g[14] + g[18] - g[19]) - 2*g[19] - 2*g[26] - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*g[29] + 2*g[32])*(G[0, u1]*G[0, u3] - 
        2*G[0, u3]*G[1, v1] + 2*G[1, v1]*G[-v1, u3] + 2*G[0, 1, v1] - 
        2*G[0, 1 - v1, u3] - 2*G[1, 0, v1] - 2*G[1 - v1, 0, u3] + 
        2*G[-v1, 1 - v1, u3]))/2 + g[11]*((G[0, u1]*G[0, u3])/2 - 
       (G[0, u3]*G[0, v1])/2 - G[-1, u3]*G[0, v2] + (G[0, u1]*G[0, v2])/2 - 
       (G[0, v1]*G[0, v2])/2 + (G[0, u3]*G[1, v1])/2 + 
       (G[0, v2]*G[1, v1])/2 + G[-1, u3]*G[1, v2] - (G[0, u1]*G[1, v2])/2 + 
       (G[0, v1]*G[1, v2])/2 - (G[1, v1]*G[1, v2])/2 - 
       (G[0, u1]*G[-1 + v2, u3])/2 + (G[0, v1]*G[-1 + v2, u3])/2 + 
       (G[0, v2]*G[-1 + v2, u3])/2 - (G[1, v1]*G[-1 + v2, u3])/2 - 
       (G[1, v2]*G[-1 + v2, u3])/2 - G[-1, 0, u3] + G[-1, -1 + v2, u3] - 
       G[0, -1 + v2, u3]/2 + G[-1 + v2, 0, u3]/2) + 
     ((-5*g[1] + 2*g[3] - 7*g[4] + 5*g[6] - 2*g[8] - 2*g[13] - 10*g[14] - 
        2*g[18] - 2*(3*g[14] + g[18] - g[19]) + 4*g[19] + 2*g[24] + 2*g[26] + 
        3*g[28] + 2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + 
          g[19] - g[26] - g[29]) + 4*g[29] + (3*g[1] + 3*g[4] - 3*g[6] - 
          2*g[24] + 2*g[25] - g[28] - 2*g[29] - g[32])/2 + 
        (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 2*g[29] - 
          g[32])/2 - g[32] - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + 
          g[32]) + 4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        (3*g[1] + 3*g[4] - 3*g[6] + 2*g[14] + 4*g[23] - 2*g[24] - 2*g[25] - 
          3*g[28] - 2*g[29] + 2*g[30] + g[32])/2 + 
        (3*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
           2*g[29] + 2*g[30] + g[32]))/2)*(-4*G[1, v1]*G[1, v2] - 
        4*G[1, v2]*G[1 - v1, u3] - 4*G[1, v1]*G[-1 + v2, u3] - 
        4*G[1 - v1, -1 + v2, u3] - 4*G[-1 + v2, 1 - v1, u3]))/2 + 
     (g[1] - g[3] + 2*g[4] - g[6] + g[8] + g[13] - 12*g[14] - 5*g[18] + 
       4*g[19] - g[26] - g[28] - 3*g[29] + 2*g[30] + 
       (3*g[1] + 3*g[4] - 3*g[6] - 2*g[24] + 2*g[25] - g[28] - 2*g[29] - 
         g[32])/2 + (-5*g[1] + 2*g[3] - 7*g[4] + 5*g[6] - 2*g[8] - 2*g[13] - 
         8*g[14] - 2*g[18] + 4*g[19] + 2*g[24] + 2*g[26] + 3*g[28] + 
         4*g[29] - g[32])/2 + g[32] - 2*(-3*g[14] - g[18] + g[19] - g[28] - 
         g[29] + g[32]) + 2*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + 
         g[32]))*(-2*G[0, u1]*G[1, v2] + 2*G[0, v1]*G[1, v2] + 
       2*G[1, v1]*G[1, v2] + 2*G[1, v2]*G[1 - v1, u3] - 
       2*G[0, u1]*G[-1 + v2, u3] + 2*G[0, v1]*G[-1 + v2, u3] + 
       2*G[1, v1]*G[-1 + v2, u3] + 2*G[1 - v1, -1 + v2, u3] + 
       2*G[-1 + v2, 1 - v1, u3]) + (5*g[14] + 2*g[18] - 2*g[19] + g[29] - 
       g[30] + (g[1] + g[4] - g[6] - 6*g[14] - 2*g[18] + 2*g[19] + g[28] - 
         2*g[29] - g[32])/2 + (-g[1] - g[4] + g[6] + 4*g[22] - 2*g[24] + 
         2*g[25] - g[28] + 2*g[29] - g[32])/4 + 
       (-3*g[1] - 3*g[4] + 3*g[6] + 2*g[24] - 2*g[25] + g[28] + 2*g[29] + 
         g[32])/4 + (g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
         g[28] - 2*g[29] + 2*g[30] + g[32])/2)*(-8*G[1, v2]*G[v2, u3] - 
       8*G[0, 1, v2] - 8*G[v2, -1 + v2, u3]) + 
     (-2*g[1] - 2*g[4] + 2*g[6] - 9*g[14] - 3*g[18] - 
       2*(3*g[14] + g[18] - g[19]) + 3*g[19] - g[24] + g[25] + g[26] + 
       2*g[29] - g[32] - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + 
         g[32]) - (3*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - 
          g[28] + 2*g[29] + g[32]))/2 + (-3*g[1] - 3*g[4] + 3*g[6] + 
         2*g[24] - 2*g[25] + g[28] + 2*g[29] + g[32])/2 + 
       4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
       2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
         2*g[29] + 2*g[30] + g[32]))*(-(G[0, u1]*G[0, u3]) - 
       G[0, u3]*G[0, v1] + G[0, u1]*G[0, v2] + G[0, v1]*G[0, v2] + 
       G[0, u3]*G[1, v1] - G[0, v2]*G[1, v1] + G[0, u1]*G[1, v2] + 
       G[0, v1]*G[1, v2] - G[1, v1]*G[1, v2] + G[0, u1]*G[-1 + v2, u3] + 
       G[0, v1]*G[-1 + v2, u3] + 3*G[0, v2]*G[-1 + v2, u3] - 
       G[1, v1]*G[-1 + v2, u3] + 3*G[1, v2]*G[-1 + v2, u3] - 
       2*G[0, v2]*G[v2, u3] - 2*G[1, v2]*G[v2, u3] - G[0, -1 + v2, u3] - 
       3*G[-1 + v2, 0, u3] + 4*G[-1 + v2, -1 + v2, u3] + 2*G[v2, 0, u3] - 
       2*G[v2, -1 + v2, u3]) + ((g[1] + 2*g[2] + g[4] - g[6] - g[8] + g[13] - 
        6*g[14] + 2*g[17] - 4*g[18] + 4*(3*g[14] + g[18] - g[19]) + g[19] - 
        g[21] - g[24] + g[26] + 3*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - 
          g[14] - g[26] - g[29]) - g[29] + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - g[32] + 
        (g[1] + 2*g[2] - 2*g[3] + g[4] - g[6] + 2*g[13] + 12*g[14] + 
          6*g[18] - 4*g[19] - 2*g[21] - 2*g[24] - 3*g[28] + 2*g[29] + g[32])/
         2 + (-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32])/2)*(-1/2*(G[0, u1]*G[0, u3]) + 
        (G[0, u3]*G[0, v1])/2 + (3*G[0, u1]*G[0, v2])/2 - 
        (3*G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (3*G[0, v2]*G[1, v1])/2 + (G[0, u1]*G[1, v2])/2 - 
        (G[0, v1]*G[1, v2])/2 + (G[1, v1]*G[1, v2])/2 + 
        (G[0, u1]*G[-1 + v2, u3])/2 - (G[0, v1]*G[-1 + v2, u3])/2 - 
        (G[0, v2]*G[-1 + v2, u3])/2 + (G[1, v1]*G[-1 + v2, u3])/2 + 
        (G[1, v2]*G[-1 + v2, u3])/2 - G[0, v2]*G[v2, u3] - 
        G[1, v2]*G[v2, u3] + G[0, -1 + v2, u3]/2 - G[-1 + v2, 0, u3]/2 + 
        G[v2, 0, u3] - G[v2, -1 + v2, u3]))/2 + 
     ((-8*g[14] + 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 
          2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) - 
        4*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) + 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - 4*(-g[2] - g[4] - g[13] + 
          8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 
          5*g[6] - g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 
          2*g[28] - 5*g[29] - g[31] - g[32]) - 
        4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 
          6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - g[32]) - 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]))*(-1/2*(G[0, u1]*G[0, u3]) + 
        (G[0, u3]*G[0, v1])/2 + (7*G[0, u1]*G[0, v2])/2 - 
        (3*G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (3*G[0, v2]*G[1, v1])/2 + (G[0, u1]*G[1, v2])/2 - 
        (G[0, v1]*G[1, v2])/2 + (G[1, v1]*G[1, v2])/2 - 
        2*G[0, v2]*G[1 - v1, u3] + (G[0, u1]*G[-1 + v2, u3])/2 - 
        (G[0, v1]*G[-1 + v2, u3])/2 - (G[0, v2]*G[-1 + v2, u3])/2 + 
        (G[1, v1]*G[-1 + v2, u3])/2 + (G[1, v2]*G[-1 + v2, u3])/2 - 
        G[0, v2]*G[v2, u3] - G[1, v2]*G[v2, u3] + 2*G[0, 1, v2] + 
        G[0, -1 + v2, u3]/2 - 2*G[1, 0, v2] - G[-1 + v2, 0, u3]/2 + 
        G[v2, 0, u3] - G[v2, -1 + v2, u3]))/4 + 
     ((2*g[1] + 2*g[2] - 2*g[3] + 2*g[4] - 2*g[6] + 2*g[13] + 10*g[14] + 
        4*g[18] - 4*(3*g[14] + g[18] - g[19]) - 2*g[19] - 2*g[21] - 2*g[24] - 
        2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
          2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 2*g[28] + 
        2*(g[1] - g[2] - g[3] + g[4] - g[6] + g[8] - g[14] - g[26] - g[29]) + 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
          2*g[19] - g[28] + 2*g[29]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 
          3*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 
          4*g[28] - 6*g[29] - g[31] - g[32]) - 
        2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
          g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*((G[0, u1]*G[0, u3])/2 - 
        (G[0, u3]*G[0, v1])/2 + (G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 + (G[0, u3]*G[1, v1])/2 + 
        (G[0, v2]*G[1, v1])/2 - (G[0, u1]*G[1, v2])/2 + 
        (G[0, v1]*G[1, v2])/2 - (G[1, v1]*G[1, v2])/2 - 
        2*G[0, v2]*G[1 - v1, u3] - (G[0, u1]*G[-1 + v2, u3])/2 + 
        (G[0, v1]*G[-1 + v2, u3])/2 + (G[0, v2]*G[-1 + v2, u3])/2 - 
        (G[1, v1]*G[-1 + v2, u3])/2 - (G[1, v2]*G[-1 + v2, u3])/2 + 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + 4*G[0, 1, v2] - 
        G[0, -1 + v2, u3]/2 + 4*G[1, 0, v2] + G[-1 + v2, 0, u3]/2 - 
        G[v2, 0, u3] + G[v2, -1 + v2, u3]))/4 + 
     ((-8*g[14] + 2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 
          2*g[18] - 2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        4*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 4*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - 2*(-g[2] - g[4] - g[13] + 
          8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) - 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]) + 4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + 
          g[32]) + 2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - 
          g[28] - 2*g[29] + 2*g[30] + g[32]))*(2*G[0, u1]*G[0, u3] - 
        2*G[0, u1]*G[0, v2] - 2*G[0, u1]*G[1, v2] + G[0, v2]*G[1 - v1, u3] + 
        G[1, v2]*G[1 - v1, u3] - 2*G[0, u1]*G[-1 + v2, u3] - 
        G[0, v2]*G[-1 + v2, u3] - G[1, v2]*G[-1 + v2, u3] + 
        2*G[0, v2]*G[v2, u3] + 2*G[1, v2]*G[v2, u3] - G[0, 1 - v1, u3] - 
        G[0, -1 + v2, u3] - G[1 - v1, 0, u3] + G[1 - v1, -1 + v2, u3] + 
        G[-1 + v2, 0, u3] + G[-1 + v2, 1 - v1, u3] - 2*G[v2, 0, u3] + 
        2*G[v2, -1 + v2, u3]))/2 + 
     ((2*g[14] - 2*g[28] + 2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + 
          g[13] - 8*g[14] + g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + 
          g[28] - 4*g[29]) + 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - 
          g[13] - 2*g[14] + g[19] + g[26] + g[29]) + 
        2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 2*g[19] - 
          g[28] + 2*g[29]) + 2*g[30] + 2*(-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]) - 
        2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
          g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) + 
        4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 
          6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - g[32]) + 2*g[32] - 
        4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) + 
        2*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        2*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]))*
       ((G[0, u1]*G[0, u3])/2 - (G[0, u3]*G[0, v1])/2 + 
        (G[0, u1]*G[0, v2])/2 - (G[0, v1]*G[0, v2])/2 + 
        (G[0, u3]*G[1, v1])/2 + (G[0, v2]*G[1, v1])/2 - 
        (G[0, u1]*G[1, v2])/2 + (G[0, v1]*G[1, v2])/2 - 
        (G[1, v1]*G[1, v2])/2 + G[0, v2]*G[1 - v1, u3] - 
        G[1, v2]*G[1 - v1, u3] - (G[0, u1]*G[-1 + v2, u3])/2 + 
        (G[0, v1]*G[-1 + v2, u3])/2 + (G[0, v2]*G[-1 + v2, u3])/2 - 
        (G[1, v1]*G[-1 + v2, u3])/2 - (G[1, v2]*G[-1 + v2, u3])/2 - 
        G[0, -1 + v2, u3]/2 + G[1 - v1, 0, u3] + G[1 - v1, 1 - v1, u3] + 
        G[-1 + v2, 0, u3]/2 - G[-v1 + v2, 1 - v1, u3] - 
        G[-v1 + v2, -1 + v2, u3]))/4 + 
     ((2*g[2] + 2*g[3] - 2*g[8] - 20*g[14] + 2*g[17] - 8*g[18] + 6*g[19] + 
        2*g[26] + 2*g[28] - 2*g[29] - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - 
          g[8] - g[13] - 2*g[14] + g[19] + g[26] + g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) - 2*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - 
          g[31] - g[32]) - 2*g[32])*(-(G[0, u1]*G[0, u3]) + 
        G[0, v2]*G[1 - v1, u3] - G[1, v2]*G[1 - v1, u3] - 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + G[1 - v1, 0, u3] + 
        G[1 - v1, 1 - v1, u3] + G[v2, 0, u3] + G[v2, -1 + v2, u3] - 
        G[-v1 + v2, 1 - v1, u3] - G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((-12*g[14] + 4*(3*g[14] + g[18] - g[19]) + 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        8*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 6*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) + 4*(-g[2] - g[4] - g[13] + 
          8*g[14] - g[17] + 4*g[18] - 2*g[19] - g[28] + 2*g[29]) - 
        2*(-g[1] - g[4] + g[6] + 4*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[31]) + 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) - 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        4*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*((-3*G[0, u1]*G[0, u3])/2 + 
        (G[0, u3]*G[0, v1])/2 + (3*G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 - 
        (G[0, v2]*G[1, v1])/2 - (3*G[0, u1]*G[1, v2])/2 - 
        (G[0, v1]*G[1, v2])/2 + (3*G[1, v1]*G[1, v2])/2 + 
        (3*G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 - (3*G[1, v1]*G[1 - v1, u3])/2 + 
        (G[1, v2]*G[1 - v1, u3])/2 + 2*G[1, v1]*G[-v1, u3] - 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + G[0, 1, v1] + G[0, 1, v2] - 
        G[0, 1 - v1, u3]/2 - G[1, 0, v1] - G[1, 0, v2] + G[1 - v1, 0, u3]/2 - 
        2*G[1 - v1, 1 - v1, u3] + 2*G[-v1, 1 - v1, u3] + G[v2, 0, u3] + 
        G[v2, -1 + v2, u3] - G[-v1 + v2, 1 - v1, u3] - G[-v1 + v2, -1 + v2, 
         u3]))/4 + ((2*g[1] - 2*g[3] + 4*g[4] - 2*g[6] + 2*g[8] + 2*g[13] - 
        4*g[14] - 4*g[18] - 4*(3*g[14] + g[18] - g[19]) + 2*g[19] - 2*g[26] + 
        2*g[28] - 2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + 
          g[19] - g[26] - g[29]) - 6*g[29] + 2*(-g[1] - g[4] + g[6] + 
          4*g[14] + 2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]))*
       (-(G[0, u1]*G[0, u3]) + G[0, u3]*G[0, v1] + G[0, u1]*G[0, v2] - 
        G[0, v1]*G[0, v2] - G[0, u3]*G[1, v1] - G[0, u1]*G[1, v2] + 
        G[1, v1]*G[1, v2] + G[0, u1]*G[1 - v1, u3] - G[0, v1]*G[1 - v1, u3] - 
        G[1, v1]*G[1 - v1, u3] + 2*G[1, v1]*G[-v1, u3] - G[0, v2]*G[v2, u3] + 
        G[1, v2]*G[v2, u3] + G[0, 1, v1] + G[0, 1, v2] - G[0, 1 - v1, u3] - 
        G[1, 0, v1] - G[1, 0, v2] - G[1 - v1, 1 - v1, u3] + 
        2*G[-v1, 1 - v1, u3] + G[v2, 0, u3] + G[v2, -1 + v2, u3] - 
        G[-v1 + v2, 1 - v1, u3] - G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((g[1] - 2*g[3] + 3*g[4] - g[6] + 2*g[8] + 2*g[13] - 7*g[14] - 4*g[18] - 
        2*(3*g[14] + g[18] - g[19]) + 2*g[19] - 2*g[26] + 2*g[28] - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 4*g[29] + g[30] + (-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] + g[28] + 2*g[29] - 2*g[30] - g[32])/2 + 
        (-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32])/2)*((G[0, u1]*G[0, u3])/2 - (G[0, u3]*G[0, v1])/
         2 + (G[0, u1]*G[0, v2])/2 - (G[0, v1]*G[0, v2])/2 + 
        (5*G[0, u3]*G[1, v1])/2 - (3*G[0, v2]*G[1, v1])/2 - 
        (G[0, u1]*G[1, v2])/2 + (G[0, v1]*G[1, v2])/2 + 
        (3*G[1, v1]*G[1, v2])/2 + G[0, u1]*G[1 - v1, u3] - 
        G[0, v1]*G[1 - v1, u3] - 2*G[0, v2]*G[1 - v1, u3] - 
        G[1, v1]*G[1 - v1, u3] + 2*G[1, v2]*G[1 - v1, u3] + 
        (G[0, u1]*G[-1 + v2, u3])/2 - (G[0, v1]*G[-1 + v2, u3])/2 - 
        (G[0, v2]*G[-1 + v2, u3])/2 + (G[1, v1]*G[-1 + v2, u3])/2 + 
        (G[1, v2]*G[-1 + v2, u3])/2 + 3*G[0, 1 - v1, u3] + 
        G[0, -1 + v2, u3]/2 + 2*G[1 - v1, 0, u3] - 3*G[1 - v1, 1 - v1, u3] - 
        G[-1 + v2, 0, u3]/2 + G[-v1 + v2, 1 - v1, u3] + 
        G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((-4*g[14] + 4*(3*g[14] + g[18] - g[19]) + 
        2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
          2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) + 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) - 2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 
          2*g[14] + g[19] + g[26] + g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 
          2*g[6] - g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + 
          g[24] + g[26] + g[28] + g[29]) - 2*(-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]) - 
        4*(-g[3] - g[4] + 3*g[14] + g[18] - g[19] - g[21] - 2*g[24] + g[25] + 
          g[26] - g[28] + 2*g[29] - g[32]) + 4*(g[1] + g[2] + 2*g[4] + g[5] - 
          3*g[6] - g[7] + g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 
          4*g[28] - 6*g[29] - g[31] - g[32]) - 
        2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - g[7] - 2*g[14] + 
          g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 5*g[29] - g[31] - 
          g[32]) - 4*(g[1] + g[2] + 2*g[4] - 2*g[6] - g[7] + g[13] - 
          12*g[14] + g[17] - 6*g[18] + 4*g[19] + 2*g[28] - 4*g[29] - g[31] - 
          g[32]) + 4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        4*(-g[1] - g[2] + g[6] + g[8] - 2*g[14] - g[17] + g[19] + g[21] + 
          g[24] - g[26] + g[28] - g[29] + g[32]) + 
        2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - g[28] + 
          2*g[29] + g[32]) - 2*(-3*g[1] - 3*g[4] + 3*g[6] + 2*g[24] - 
          2*g[25] + g[28] + 2*g[29] + g[32]) - 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) - 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*(-1/2*(G[0, u1]*G[0, u3]) - 
        (G[0, u3]*G[0, v1])/2 + (G[0, u1]*G[0, v2])/2 + 
        (G[0, v1]*G[0, v2])/2 + (G[0, u3]*G[1, v1])/2 - 
        (G[0, v2]*G[1, v1])/2 + (7*G[0, u1]*G[1, v2])/2 + 
        (3*G[0, v1]*G[1, v2])/2 - (3*G[1, v1]*G[1, v2])/2 - 
        (G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 + (G[1, v1]*G[1 - v1, u3])/2 - 
        (3*G[1, v2]*G[1 - v1, u3])/2 + 3*G[0, u1]*G[-1 + v2, u3] + 
        G[0, v1]*G[-1 + v2, u3] + 3*G[0, v2]*G[-1 + v2, u3] - 
        G[1, v1]*G[-1 + v2, u3] + G[1, v2]*G[-1 + v2, u3] - 
        G[0, v2]*G[v2, u3] - 5*G[1, v2]*G[v2, u3] - 2*G[0, 1, v2] + 
        (3*G[0, 1 - v1, u3])/2 + G[0, -1 + v2, u3] + 2*G[1, 0, v2] + 
        G[1 - v1, 0, u3]/2 - 2*G[1 - v1, -1 + v2, u3] - G[-1 + v2, 0, u3] - 
        2*G[-1 + v2, 1 - v1, u3] + G[v2, 0, u3] - 5*G[v2, -1 + v2, u3] + 
        G[-v1 + v2, 1 - v1, u3] + G[-v1 + v2, -1 + v2, u3]))/4 + 
     ((-6*g[1] + 4*g[3] - 10*g[4] + 6*g[6] - 4*g[8] - 4*g[13] - 8*g[14] - 
        4*(3*g[14] + g[18] - g[19]) + 4*g[19] + 2*g[24] + 4*g[26] + 2*g[28] + 
        4*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 8*g[29] - 2*g[32] - 8*(-3*g[14] - g[18] + g[19] - g[28] - 
          g[29] + g[32]) - 2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 
          2*g[19] - g[28] + 2*g[29] + g[32]) + 
        8*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) + 
        4*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*((G[0, u1]*G[0, u3])/2 + 
        (G[0, u3]*G[0, v1])/2 - (G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (G[0, v2]*G[1, v1])/2 + (5*G[0, u1]*G[1, v2])/2 - 
        (3*G[0, v1]*G[1, v2])/2 + (3*G[1, v1]*G[1, v2])/2 - 
        (G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 + (G[1, v1]*G[1 - v1, u3])/2 + 
        (G[1, v2]*G[1 - v1, u3])/2 + 2*G[0, u1]*G[-1 + v2, u3] - 
        2*G[0, v1]*G[-1 + v2, u3] - 2*G[0, v2]*G[-1 + v2, u3] + 
        2*G[1, v1]*G[-1 + v2, u3] - 2*G[1, v2]*G[-1 + v2, u3] + 
        G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + (3*G[0, 1 - v1, u3])/2 + 
        2*G[0, -1 + v2, u3] + G[1 - v1, 0, u3]/2 + 2*G[-1 + v2, 0, u3] - 
        4*G[-1 + v2, -1 + v2, u3] - G[v2, 0, u3] + G[v2, -1 + v2, u3] + 
        G[-v1 + v2, 1 - v1, u3] + G[-v1 + v2, -1 + v2, u3]))/2 + 
     ((-2*(2*g[1] - 2*g[3] + 2*g[4] - 2*g[6] + g[8] + 6*g[14] + 2*g[18] - 
          2*g[19] - 2*g[21] - 2*g[24] - 2*g[28]) - 
        2*(-g[3] + g[4] + g[8] + g[13] - 4*g[14] - 2*g[18] + g[19] - g[26] - 
          g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 2*g[6] - g[8] - g[13] - 
          6*g[14] - 2*g[18] + 3*g[19] + g[21] + g[24] + g[26] + g[28] + 
          g[29]) - 2*(-g[2] - g[4] - g[13] + 8*g[14] - g[17] + 4*g[18] - 
          2*g[19] - g[28] + 2*g[29]) + 4*(-g[3] - g[4] + 3*g[14] + g[18] - 
          g[19] - g[21] - 2*g[24] + g[25] + g[26] - g[28] + 2*g[29] - 
          g[32]) - 2*(-5*g[1] + 2*g[3] - 7*g[4] + 5*g[6] - 2*g[8] - 2*g[13] - 
          8*g[14] - 2*g[18] + 4*g[19] + 2*g[24] + 2*g[26] + 3*g[28] + 
          4*g[29] - g[32]) - 2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + 
          g[13] - 12*g[14] + g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - 
          g[31] - g[32]) + 2*(3*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 5*g[6] - 
          g[7] - 2*g[14] + g[17] - 2*g[18] + g[19] - g[26] + 2*g[28] - 
          5*g[29] - g[31] - g[32]) + 2*(-g[1] - g[2] + g[6] + g[8] - 
          2*g[14] - g[17] + g[19] + g[21] + g[24] - g[26] + g[28] - g[29] + 
          g[32]) - 2*(-g[1] - g[4] + g[6] + 6*g[14] + 2*g[18] - 2*g[19] - 
          g[28] + 2*g[29] + g[32]) + 2*(-3*g[1] - 3*g[4] + 3*g[6] + 2*g[24] - 
          2*g[25] + g[28] + 2*g[29] + g[32]))*((G[0, u1]*G[0, u3])/2 + 
        (G[0, u3]*G[0, v1])/2 - (G[0, u1]*G[0, v2])/2 - 
        (G[0, v1]*G[0, v2])/2 - (G[0, u3]*G[1, v1])/2 + 
        (G[0, v2]*G[1, v1])/2 + (G[0, u1]*G[1, v2])/2 + 
        (G[0, v1]*G[1, v2])/2 - (G[1, v1]*G[1, v2])/2 - 
        (G[0, u1]*G[1 - v1, u3])/2 - (G[0, v1]*G[1 - v1, u3])/2 - 
        (G[0, v2]*G[1 - v1, u3])/2 + (G[1, v1]*G[1 - v1, u3])/2 - 
        (3*G[1, v2]*G[1 - v1, u3])/2 + 2*G[0, v2]*G[-1 + v2, u3] - 
        2*G[1, v2]*G[-1 + v2, u3] + G[0, v2]*G[v2, u3] + G[1, v2]*G[v2, u3] + 
        4*G[0, 1, v2] + (3*G[0, 1 - v1, u3])/2 + 2*G[0, -1 + v2, u3] + 
        4*G[1, 0, v2] + G[1 - v1, 0, u3]/2 - 2*G[1 - v1, -1 + v2, u3] + 
        2*G[-1 + v2, 0, u3] - 2*G[-1 + v2, 1 - v1, u3] - 
        4*G[-1 + v2, -1 + v2, u3] - G[v2, 0, u3] + G[v2, -1 + v2, u3] + 
        G[-v1 + v2, 1 - v1, u3] + G[-v1 + v2, -1 + v2, u3]))/4 + 
     ((4*g[14] + 4*(3*g[14] + g[18] - g[19]) + 
        2*(2*g[1] + g[2] - g[3] + 3*g[4] + g[5] - 2*g[6] + g[13] - 8*g[14] + 
          g[17] - 4*g[18] + 2*g[19] - g[21] - g[24] + g[28] - 4*g[29]) - 
        2*(-g[1] + g[3] - g[4] + g[6] + g[7] - g[8] - g[13] - 2*g[14] + 
          g[19] + g[26] + g[29]) + 2*(-2*g[1] + 2*g[3] - 2*g[4] + 2*g[6] - 
          g[8] - g[13] - 6*g[14] - 2*g[18] + 3*g[19] + g[21] + g[24] + 
          g[26] + g[28] + g[29]) + 2*(-g[1] - g[4] + g[6] + 4*g[14] + 
          2*g[18] - 2*g[19] - g[28] + 2*g[29] + g[31]) - 
        4*(-g[1] - g[4] + 2*g[6] - 2*g[20] - g[28] + 2*g[29] + g[31]) - 
        2*(g[1] + g[2] + 2*g[4] + g[5] - 3*g[6] - g[7] + g[13] - 12*g[14] + 
          g[17] - 6*g[18] + 4*g[19] + 4*g[28] - 6*g[29] - g[31] - g[32]) + 
        4*(-3*g[14] - g[18] + g[19] - g[28] - g[29] + g[32]) - 
        4*(5*g[14] + 2*g[18] - 2*g[19] - g[28] - g[30] + g[32]) - 
        2*(g[1] + g[4] - g[6] - 4*g[14] - 2*g[18] + 2*g[19] - g[28] - 
          2*g[29] + 2*g[30] + g[32]))*(2*G[0, u1]*G[0, u3] - 
        2*G[0, u3]*G[0, v1] - 2*G[0, u1]*G[0, v2] + 2*G[0, v1]*G[0, v2] + 
        2*G[0, u3]*G[1, v1] - 2*G[0, v2]*G[1, v1] + 2*G[0, u1]*G[1, v2] + 
        2*G[0, v1]*G[1, v2] - 2*G[1, v1]*G[1, v2] - 
        2*G[0, u1]*G[1 - v1, u3] + 2*G[0, v1]*G[1 - v1, u3] + 
        2*G[1, v1]*G[1 - v1, u3] - 4*G[1, v1]*G[-v1, u3] + 
        2*G[0, v2]*G[v2, u3] - 2*G[1, v2]*G[v2, u3] - 4*G[0, 1, v2] + 
        2*G[0, 1 - v1, u3] + 4*G[1, 0, v2] + 2*G[1 - v1, 1 - v1, u3] - 
        4*G[-v1, 1 - v1, u3] - 2*G[v2, 0, u3] - 2*G[v2, -1 + v2, u3] + 
        2*G[-v1 + v2, 1 - v1, u3] + 2*G[-v1 + v2, -1 + v2, u3]))/8 + 
     g[12]*((G[0, u1]*G[0, u3])/2 + (G[0, u3]*G[0, v1])/2 - 
       (G[0, u1]*G[0, v2])/2 - (G[0, v1]*G[0, v2])/2 - 
       (G[0, u3]*G[1, v1])/2 + (G[0, v2]*G[1, v1])/2 + 
       (G[0, u1]*G[1, v2])/2 + (G[0, v1]*G[1, v2])/2 - 
       (G[1, v1]*G[1, v2])/2 - (G[0, u1]*G[1 - v1, u3])/2 - 
       (G[0, v1]*G[1 - v1, u3])/2 - (G[0, v2]*G[1 - v1, u3])/2 + 
       (G[1, v1]*G[1 - v1, u3])/2 + (G[1, v2]*G[1 - v1, u3])/2 + 
       G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, 1 - v1, u3]/2 + 
       G[1 - v1, 0, u3]/2 - G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3])
 
Prat$v1lev2[3] = (g[2] + g[6])*(4*z2*(G[1, u3] - 2*G[1, v1] - 
         G[1 - v1, u3]) - G[0, u1]*G[0, v2]*G[1 - v1, u3] + 
       G[0, v1]*G[0, v2]*G[1 - v1, u3] + G[0, v2]*G[1, v1]*G[1 - v1, u3] + 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] - G[0, v1]*G[1, v2]*G[1 - v1, u3] - 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + G[0, u1]*G[0, v2]*G[v2, u3] - 
       G[0, v1]*G[0, v2]*G[v2, u3] - G[0, v2]*G[1, v1]*G[v2, u3] - 
       G[0, u1]*G[1, v2]*G[v2, u3] + G[0, v1]*G[1, v2]*G[v2, u3] + 
       G[1, v1]*G[1, v2]*G[v2, u3] - 4*G[0, u3]*G[0, 1, v1] - 
       2*G[1 - v1, u3]*G[0, 1, v1] + 6*G[-v1, u3]*G[0, 1, v1] - 
       2*G[0, v1]*G[0, 1 - v1, u3] - 2*G[1, v1]*G[0, -v1, u3] + 
       2*G[0, u1]*G[1, 0, u3] - 4*G[0, u3]*G[1, 0, v1] + 
       2*G[1 - v1, u3]*G[1, 0, v1] + 2*G[-v1, u3]*G[1, 0, v1] - 
       G[0, u1]*G[1 - v1, 0, u3] - G[0, v1]*G[1 - v1, 0, u3] + 
       G[1, v1]*G[1 - v1, 0, u3] - G[0, u1]*G[1 - v1, 1 - v1, u3] + 
       G[0, v1]*G[1 - v1, 1 - v1, u3] + 2*G[0, v2]*G[1 - v1, 1 - v1, u3] + 
       G[1, v1]*G[1 - v1, 1 - v1, u3] - 2*G[1, v2]*G[1 - v1, 1 - v1, u3] - 
       2*G[1, v1]*G[1 - v1, -v1, u3] - G[0, v2]*G[1 - v1, v2, u3] + 
       G[1, v2]*G[1 - v1, v2, u3] - 2*G[1, v1]*G[-v1, 0, u3] + 
       2*G[0, v1]*G[-v1, 1 - v1, u3] + 4*G[1, v1]*G[-v1, -v1, u3] - 
       G[0, u1]*G[v2, 0, u3] + G[0, v1]*G[v2, 0, u3] + 
       G[1, v1]*G[v2, 0, u3] - G[0, v2]*G[v2, 1 - v1, u3] + 
       G[1, v2]*G[v2, 1 - v1, u3] - G[0, u1]*G[v2, -1 + v2, u3] + 
       G[0, v1]*G[v2, -1 + v2, u3] + G[1, v1]*G[v2, -1 + v2, u3] + 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] - G[0, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v1]*G[-v1 + v2, 1 - v1, u3] + G[0, u1]*G[-v1 + v2, -1 + v2, u3] - 
       G[0, v1]*G[-v1 + v2, -1 + v2, u3] - G[1, v1]*G[-v1 + v2, -1 + v2, 
         u3] + 8*G[0, 0, 1, v1] + 2*G[0, 1, 0, u3] - 
       2*G[0, -v1, 1 - v1, u3] - 4*G[1, 1, 0, u3] + 8*G[1, 1, 0, v1] + 
       G[1 - v1, 0, 1 - v1, u3] + 2*G[1 - v1, 1 - v1, 0, u3] + 
       3*G[1 - v1, 1 - v1, 1 - v1, u3] - 2*G[1 - v1, -v1, 1 - v1, u3] + 
       G[1 - v1, v2, 0, u3] + G[1 - v1, v2, -1 + v2, u3] - 
       G[1 - v1, -v1 + v2, 1 - v1, u3] - G[1 - v1, -v1 + v2, -1 + v2, u3] - 
       2*G[-v1, 0, 1 - v1, u3] - 2*G[-v1, 1 - v1, 0, u3] + 
       4*G[-v1, -v1, 1 - v1, u3] + G[v2, 0, 1 - v1, u3] + 
       G[v2, 1 - v1, 0, u3] + G[v2, 1 - v1, -1 + v2, u3] + 
       G[v2, -1 + v2, 1 - v1, u3] - 2*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 
       G[-v1 + v2, 1 - v1, -1 + v2, u3] - G[-v1 + v2, -1 + v2, 1 - v1, u3]) + 
     (-g[2] + g[8])*(G[0, u1]*G[0, v2]*G[1 - v1, u3] - 
       G[0, v1]*G[0, v2]*G[1 - v1, u3] - G[0, v2]*G[1, v1]*G[1 - v1, u3] + 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] - G[0, v1]*G[1, v2]*G[1 - v1, u3] - 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + 2*G[0, v2]*G[1, v1]*G[-v1, u3] + 
       2*G[1, v1]*G[1, v2]*G[-v1, u3] - G[0, u1]*G[0, v2]*G[-1 + v2, u3] + 
       G[0, v1]*G[0, v2]*G[-1 + v2, u3] - G[0, v2]*G[1, v1]*G[-1 + v2, u3] + 
       G[0, u1]*G[1, v2]*G[-1 + v2, u3] + G[0, v1]*G[1, v2]*G[-1 + v2, u3] - 
       G[1, v1]*G[1, v2]*G[-1 + v2, u3] - 2*G[0, u1]*G[1, v2]*G[v2, u3] + 
       2*z2*(2*G[1, u3] - 4*G[1, v2] - 3*G[-1 + v2, u3] + G[v2, u3]) - 
       4*G[0, u1]*G[0, 1, v2] - 2*G[-1 + v2, u3]*G[0, 1, v2] + 
       6*G[v2, u3]*G[0, 1, v2] - G[0, u1]*G[0, 1 - v1, u3] + 
       G[0, v1]*G[0, 1 - v1, u3] - G[0, v2]*G[0, 1 - v1, u3] + 
       G[1, v1]*G[0, 1 - v1, u3] - G[1, v2]*G[0, 1 - v1, u3] - 
       2*G[1, v1]*G[0, -v1, u3] - G[0, u1]*G[0, -1 + v2, u3] - 
       G[0, v1]*G[0, -1 + v2, u3] + G[1, v1]*G[0, -1 + v2, u3] - 
       G[0, v2]*G[0, v2, u3] - G[1, v2]*G[0, v2, u3] + 
       2*G[0, u1]*G[1, 0, u3] - 4*G[0, u1]*G[1, 0, v2] + 
       2*G[-1 + v2, u3]*G[1, 0, v2] + 2*G[v2, u3]*G[1, 0, v2] - 
       G[0, u1]*G[1 - v1, 0, u3] + G[0, v1]*G[1 - v1, 0, u3] + 
       G[1, v1]*G[1 - v1, 0, u3] - G[0, v2]*G[1 - v1, 1 - v1, u3] - 
       G[1, v2]*G[1 - v1, 1 - v1, u3] + G[0, u1]*G[1 - v1, -1 + v2, u3] - 
       G[0, v1]*G[1 - v1, -1 + v2, u3] - G[1, v1]*G[1 - v1, -1 + v2, u3] - 
       2*G[1, v1]*G[-v1, 0, u3] + 2*G[0, v2]*G[-v1, 1 - v1, u3] + 
       2*G[1, v2]*G[-v1, 1 - v1, u3] + 2*G[1, v1]*G[-v1, -1 + v2, u3] - 
       G[0, u1]*G[-1 + v2, 0, u3] - G[0, v1]*G[-1 + v2, 0, u3] + 
       G[1, v1]*G[-1 + v2, 0, u3] + G[0, u1]*G[-1 + v2, 1 - v1, u3] - 
       G[0, v1]*G[-1 + v2, 1 - v1, u3] - G[1, v1]*G[-1 + v2, 1 - v1, u3] + 
       2*G[1, v1]*G[-1 + v2, -v1, u3] + 2*G[0, u1]*G[-1 + v2, -1 + v2, u3] + 
       2*G[0, v1]*G[-1 + v2, -1 + v2, u3] + 2*G[0, v2]*G[-1 + v2, -1 + v2, 
         u3] - 2*G[1, v1]*G[-1 + v2, -1 + v2, u3] + 
       2*G[1, v2]*G[-1 + v2, -1 + v2, u3] - G[0, v2]*G[-1 + v2, v2, u3] - 
       3*G[1, v2]*G[-1 + v2, v2, u3] - 2*G[0, u1]*G[v2, -1 + v2, u3] - 
       2*G[1, v2]*G[v2, -1 + v2, u3] + 2*G[0, v2]*G[v2, v2, u3] + 
       6*G[1, v2]*G[v2, v2, u3] - G[0, v2]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - G[0, v2]*G[-v1 + v2, -1 + v2, u3] - 
       G[1, v2]*G[-v1 + v2, -1 + v2, u3] + 8*G[0, 0, 1, v2] + 
       2*G[0, 0, 1 - v1, u3] + 2*G[0, 0, -1 + v2, u3] + 2*G[0, 1, 0, u3] + 
       G[0, 1 - v1, 0, u3] + G[0, 1 - v1, 1 - v1, u3] - 
       G[0, 1 - v1, -1 + v2, u3] - 2*G[0, -v1, 1 - v1, u3] - 
       G[0, -1 + v2, 1 - v1, u3] - 2*G[0, -1 + v2, -1 + v2, u3] + 
       G[0, v2, 0, u3] - G[0, v2, -1 + v2, u3] + G[0, -v1 + v2, 1 - v1, u3] + 
       G[0, -v1 + v2, -1 + v2, u3] - 4*G[1, 1, 0, u3] + 8*G[1, 1, 0, v2] + 
       G[1 - v1, 0, 1 - v1, u3] + G[1 - v1, 1 - v1, 0, u3] - 
       G[1 - v1, 1 - v1, -1 + v2, u3] - G[1 - v1, -1 + v2, 1 - v1, u3] - 
       2*G[-v1, 0, 1 - v1, u3] - 2*G[-v1, 1 - v1, 0, u3] + 
       2*G[-v1, 1 - v1, -1 + v2, u3] + 2*G[-v1, -1 + v2, 1 - v1, u3] - 
       G[-1 + v2, 0, 1 - v1, u3] - 2*G[-1 + v2, 0, -1 + v2, u3] - 
       G[-1 + v2, 1 - v1, 1 - v1, u3] + 2*G[-1 + v2, -v1, 1 - v1, u3] - 
       2*G[-1 + v2, -1 + v2, 0, u3] + 4*G[-1 + v2, -1 + v2, -1 + v2, u3] + 
       G[-1 + v2, v2, 0, u3] - 3*G[-1 + v2, v2, -1 + v2, u3] - 
       G[-1 + v2, -v1 + v2, 1 - v1, u3] - G[-1 + v2, -v1 + v2, -1 + v2, u3] + 
       2*G[v2, -1 + v2, 0, u3] - 2*G[v2, -1 + v2, -1 + v2, u3] - 
       2*G[v2, v2, 0, u3] + 6*G[v2, v2, -1 + v2, u3] + 
       G[-v1 + v2, 0, 1 - v1, u3] + G[-v1 + v2, 0, -1 + v2, u3] + 
       G[-v1 + v2, 1 - v1, 0, u3] - G[-v1 + v2, 1 - v1, -1 + v2, u3] + 
       G[-v1 + v2, -1 + v2, 0, u3] - G[-v1 + v2, -1 + v2, 1 - v1, u3] - 
       2*G[-v1 + v2, -1 + v2, -1 + v2, u3]) + 
     g[1]*(G[0, u1]*G[0, v2]*G[1 - v1, u3] - G[0, v1]*G[0, v2]*
        G[1 - v1, u3] - G[0, v2]*G[1, v1]*G[1 - v1, u3] - 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] + G[0, v1]*G[1, v2]*G[1 - v1, u3] + 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + z2*(-4*G[1, u3] + 4*G[1 - v1, u3]) - 
       G[0, u1]*G[0, v2]*G[v2, u3] + G[0, v1]*G[0, v2]*G[v2, u3] - 
       G[0, v2]*G[1, v1]*G[v2, u3] + G[0, u1]*G[1, v2]*G[v2, u3] + 
       G[0, v1]*G[1, v2]*G[v2, u3] - G[1, v1]*G[1, v2]*G[v2, u3] + 
       2*G[0, v2]*G[1, v1]*G[-v1 + v2, u3] - 2*G[0, v1]*G[1, v2]*
        G[-v1 + v2, u3] - G[0, v2]*G[0, -1, u3] + G[1, v2]*G[0, -1, u3] + 
       2*G[1 - v1, u3]*G[0, 1, v1] - 2*G[-v1 + v2, u3]*G[0, 1, v1] - 
       2*G[v2, u3]*G[0, 1, v2] + 2*G[-v1 + v2, u3]*G[0, 1, v2] - 
       G[0, v2]*G[0, 1 - v1, u3] + G[1, v2]*G[0, 1 - v1, u3] - 
       G[0, v2]*G[0, v2, u3] + G[1, v2]*G[0, v2, u3] + 
       G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       2*G[0, u1]*G[1, 0, u3] - 2*G[1 - v1, u3]*G[1, 0, v1] + 
       2*G[-v1 + v2, u3]*G[1, 0, v1] + 2*G[v2, u3]*G[1, 0, v2] - 
       2*G[-v1 + v2, u3]*G[1, 0, v2] + G[0, u1]*G[1 - v1, 0, u3] + 
       G[0, v1]*G[1 - v1, 0, u3] - G[1, v1]*G[1 - v1, 0, u3] + 
       G[0, u1]*G[1 - v1, 1 - v1, u3] - G[0, v1]*G[1 - v1, 1 - v1, u3] - 
       2*G[0, v2]*G[1 - v1, 1 - v1, u3] - G[1, v1]*G[1 - v1, 1 - v1, u3] + 
       2*G[1, v2]*G[1 - v1, 1 - v1, u3] + 2*G[1, v1]*G[1 - v1, -v1, u3] + 
       G[0, v2]*G[1 - v1, v2, u3] - G[1, v2]*G[1 - v1, v2, u3] + 
       G[0, v2]*G[-v1, -1, u3] - G[1, v2]*G[-v1, -1, u3] + 
       G[0, v2]*G[-v1, 1 - v1, u3] - G[1, v2]*G[-v1, 1 - v1, u3] + 
       G[0, u1]*G[v2, 0, u3] - G[0, v1]*G[v2, 0, u3] + 
       G[1, v1]*G[v2, 0, u3] + G[0, v2]*G[v2, 1 - v1, u3] - 
       G[1, v2]*G[v2, 1 - v1, u3] + G[0, u1]*G[v2, -1 + v2, u3] + 
       G[0, v1]*G[v2, -1 + v2, u3] + 2*G[0, v2]*G[v2, -1 + v2, u3] - 
       G[1, v1]*G[v2, -1 + v2, u3] + G[0, v2]*G[v2, v2, u3] - 
       3*G[1, v2]*G[v2, v2, u3] - G[0, v2]*
        G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] + G[0, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[1, v1]*G[-v1 + v2, 1 - v1, u3] - 2*G[1, v1]*G[-v1 + v2, -v1, u3] - 
       G[0, u1]*G[-v1 + v2, -1 + v2, u3] - G[0, v1]*G[-v1 + v2, -1 + v2, 
         u3] - 2*G[0, v2]*G[-v1 + v2, -1 + v2, u3] + 
       G[1, v1]*G[-v1 + v2, -1 + v2, u3] + 2*G[1, v2]*G[-v1 + v2, v2, u3] - 
       G[0, -1, 0, u3] + G[0, -1, -1 + v2, u3] - 2*G[0, 1, 0, u3] + 
       G[0, 1 - v1, 0, u3] - G[0, 1 - v1, 1 - v1, u3] + G[0, v2, 0, u3] + 
       G[0, v2, -1 + v2, u3] - G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 4*G[1, 1, 0, u3] - 
       G[1 - v1, 0, 1 - v1, u3] - 2*G[1 - v1, 1 - v1, 0, u3] - 
       3*G[1 - v1, 1 - v1, 1 - v1, u3] + 2*G[1 - v1, -v1, 1 - v1, u3] - 
       G[1 - v1, v2, 0, u3] - G[1 - v1, v2, -1 + v2, u3] + 
       G[1 - v1, -v1 + v2, 1 - v1, u3] + G[1 - v1, -v1 + v2, -1 + v2, u3] + 
       G[-v1, -1, 0, u3] - G[-v1, -1, -1 + v2, u3] + G[-v1, 1 - v1, 0, u3] + 
       G[-v1, 1 - v1, 1 - v1, u3] - G[-v1, -v1 + v2, 1 - v1, u3] - 
       G[-v1, -v1 + v2, -1 + v2, u3] + G[v2, 0, 1 - v1, u3] - 
       G[v2, 1 - v1, 0, u3] - G[v2, 1 - v1, -1 + v2, u3] - 
       G[v2, -1 + v2, 1 - v1, u3] - G[v2, v2, 0, u3] - 
       3*G[v2, v2, -1 + v2, u3] + G[v2, -v1 + v2, 1 - v1, u3] + 
       G[v2, -v1 + v2, -1 + v2, u3] + G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
        u3] - G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       2*G[-v1 + v2, 1 - v1, 1 - v1, u3] + G[-v1 + v2, 1 - v1, -1 + v2, u3] - 
       2*G[-v1 + v2, -v1, 1 - v1, u3] + G[-v1 + v2, -1 + v2, 1 - v1, u3] + 
       2*G[-v1 + v2, v2, -1 + v2, u3]) + 
     g[9]*(G[0, u1]*G[0, v2]*G[1 - v1, u3] - G[0, v1]*G[0, v2]*
        G[1 - v1, u3] - G[0, v2]*G[1, v1]*G[1 - v1, u3] - 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] + G[0, v1]*G[1, v2]*G[1 - v1, u3] + 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] + z2*(-4*G[1, u3] + 4*G[1 - v1, u3]) - 
       G[0, u1]*G[0, v2]*G[v2, u3] + G[0, v1]*G[0, v2]*G[v2, u3] - 
       G[0, v2]*G[1, v1]*G[v2, u3] + G[0, u1]*G[1, v2]*G[v2, u3] + 
       G[0, v1]*G[1, v2]*G[v2, u3] - G[1, v1]*G[1, v2]*G[v2, u3] + 
       2*G[0, v2]*G[1, v1]*G[-v1 + v2, u3] - 2*G[0, v1]*G[1, v2]*
        G[-v1 + v2, u3] + 2*G[1 - v1, u3]*G[0, 1, v1] - 
       2*G[-v1 + v2, u3]*G[0, 1, v1] - 2*G[v2, u3]*G[0, 1, v2] + 
       2*G[-v1 + v2, u3]*G[0, 1, v2] - G[0, v2]*G[0, 1 - v1, u3] + 
       G[1, v2]*G[0, 1 - v1, u3] + G[0, v2]*G[0, v2, u3] - 
       G[1, v2]*G[0, v2, u3] - 2*G[0, u1]*G[1, 0, u3] - 
       2*G[1 - v1, u3]*G[1, 0, v1] + 2*G[-v1 + v2, u3]*G[1, 0, v1] + 
       2*G[v2, u3]*G[1, 0, v2] - 2*G[-v1 + v2, u3]*G[1, 0, v2] + 
       G[0, u1]*G[1 - v1, 0, u3] + G[0, v1]*G[1 - v1, 0, u3] - 
       G[1, v1]*G[1 - v1, 0, u3] + G[0, u1]*G[1 - v1, 1 - v1, u3] - 
       G[0, v1]*G[1 - v1, 1 - v1, u3] - G[0, v2]*G[1 - v1, 1 - v1, u3] - 
       G[1, v1]*G[1 - v1, 1 - v1, u3] + G[1, v2]*G[1 - v1, 1 - v1, u3] + 
       2*G[1, v1]*G[1 - v1, -v1, u3] + G[0, u1]*G[v2, 0, u3] - 
       G[0, v1]*G[v2, 0, u3] + G[1, v1]*G[v2, 0, u3] + 
       G[0, u1]*G[v2, -1 + v2, u3] + G[0, v1]*G[v2, -1 + v2, u3] + 
       G[0, v2]*G[v2, -1 + v2, u3] - G[1, v1]*G[v2, -1 + v2, u3] + 
       G[1, v2]*G[v2, -1 + v2, u3] - 2*G[1, v2]*G[v2, v2, u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] + G[0, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, v2]*G[-v1 + v2, 1 - v1, u3] + G[1, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - 2*G[1, v1]*G[-v1 + v2, -v1, u3] - 
       G[0, u1]*G[-v1 + v2, -1 + v2, u3] - G[0, v1]*G[-v1 + v2, -1 + v2, 
         u3] - G[0, v2]*G[-v1 + v2, -1 + v2, u3] + 
       G[1, v1]*G[-v1 + v2, -1 + v2, u3] - G[1, v2]*G[-v1 + v2, -1 + v2, 
         u3] + 2*G[1, v2]*G[-v1 + v2, v2, u3] + 2*G[0, 1, 0, u3] - 
       G[0, 1 - v1, 0, u3] - G[0, 1 - v1, 1 - v1, u3] - G[0, v2, 0, u3] - 
       G[0, v2, -1 + v2, u3] + G[0, -v1 + v2, 1 - v1, u3] + 
       G[0, -v1 + v2, -1 + v2, u3] + 4*G[1, 1, 0, u3] - 
       G[1 - v1, 0, 1 - v1, u3] - 2*G[1 - v1, 1, 0, u3] - 
       G[1 - v1, 1 - v1, 0, u3] - 2*G[1 - v1, 1 - v1, 1 - v1, u3] + 
       2*G[1 - v1, -v1, 1 - v1, u3] - G[v2, 0, -1 + v2, u3] - 
       2*G[v2, 1, 0, u3] - G[v2, -1 + v2, 0, u3] + 
       2*G[v2, -1 + v2, -1 + v2, u3] - 2*G[v2, v2, -1 + v2, u3] + 
       G[-v1 + v2, 0, 1 - v1, u3] + G[-v1 + v2, 0, -1 + v2, u3] + 
       G[-v1 + v2, 1 - v1, 0, u3] + 2*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 
       2*G[-v1 + v2, -v1, 1 - v1, u3] + G[-v1 + v2, -1 + v2, 0, u3] - 
       2*G[-v1 + v2, -1 + v2, -1 + v2, u3] + 
       2*G[-v1 + v2, v2, -1 + v2, u3]) + (g[2] + g[4])*
      (G[-1, u3]*G[0, u1]*G[0, v2] - G[-1, u3]*G[0, v1]*G[0, v2] + 
       G[-1, u3]*G[0, v2]*G[1, v1] - G[-1, u3]*G[0, u1]*G[1, v2] + 
       G[-1, u3]*G[0, v1]*G[1, v2] - G[-1, u3]*G[1, v1]*G[1, v2] + 
       G[0, u1]*G[0, v2]*G[1 - v1, u3] - G[0, v1]*G[0, v2]*G[1 - v1, u3] - 
       G[0, v2]*G[1, v1]*G[1 - v1, u3] - G[0, u1]*G[1, v2]*G[1 - v1, u3] + 
       G[0, v1]*G[1, v2]*G[1 - v1, u3] + G[1, v1]*G[1, v2]*G[1 - v1, u3] + 
       2*z2*(G[-1, u3] + 4*G[1, v1] + 5*G[1 - v1, u3]) + 
       2*G[0, v2]*G[1, v1]*G[v2, u3] - 2*G[1, v1]*G[1, v2]*G[v2, u3] - 
       2*G[0, v2]*G[-1, -1, u3] + 2*G[1, v2]*G[-1, -1, u3] + 
       G[0, u1]*G[-1, 0, u3] - G[0, v1]*G[-1, 0, u3] + 
       G[1, v1]*G[-1, 0, u3] - G[0, u1]*G[-1, -1 + v2, u3] + 
       G[0, v1]*G[-1, -1 + v2, u3] + G[0, v2]*G[-1, -1 + v2, u3] - 
       G[1, v1]*G[-1, -1 + v2, u3] - G[1, v2]*G[-1, -1 + v2, u3] + 
       G[0, v2]*G[0, -1, u3] - G[1, v2]*G[0, -1, u3] + 
       4*G[0, u3]*G[0, 1, v1] + 4*G[1 - v1, u3]*G[0, 1, v1] - 
       8*G[-v1, u3]*G[0, 1, v1] + 4*G[0, v1]*G[0, 1 - v1, u3] + 
       G[0, v2]*G[0, 1 - v1, u3] - G[1, v2]*G[0, 1 - v1, u3] + 
       4*G[0, u3]*G[1, 0, v1] - 4*G[1 - v1, u3]*G[1, 0, v1] + 
       G[0, u1]*G[1 - v1, 0, u3] + 3*G[0, v1]*G[1 - v1, 0, u3] - 
       G[1, v1]*G[1 - v1, 0, u3] + G[0, u1]*G[1 - v1, 1 - v1, u3] - 
       G[0, v1]*G[1 - v1, 1 - v1, u3] - 3*G[0, v2]*G[1 - v1, 1 - v1, u3] - 
       G[1, v1]*G[1 - v1, 1 - v1, u3] + 3*G[1, v2]*G[1 - v1, 1 - v1, u3] + 
       4*G[1, v1]*G[1 - v1, -v1, u3] + 2*G[0, v2]*G[1 - v1, v2, u3] - 
       2*G[1, v2]*G[1 - v1, v2, u3] - 8*G[1, v1]*G[-v1, -v1, u3] - 
       2*G[1, v1]*G[v2, 0, u3] + 2*G[0, v2]*G[v2, 1 - v1, u3] - 
       2*G[1, v2]*G[v2, 1 - v1, u3] - 2*G[1, v1]*G[v2, -1 + v2, u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] + G[0, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, v2]*G[-v1 + v2, 1 - v1, u3] + G[1, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - G[0, u1]*G[-v1 + v2, -1 + v2, u3] + 
       G[0, v1]*G[-v1 + v2, -1 + v2, u3] + G[0, v2]*G[-v1 + v2, -1 + v2, 
         u3] + G[1, v1]*G[-v1 + v2, -1 + v2, u3] - 
       G[1, v2]*G[-v1 + v2, -1 + v2, u3] - 2*G[-1, -1, 0, u3] + 
       2*G[-1, -1, -1 + v2, u3] - G[-1, 0, -1 + v2, u3] + 
       G[-1, -1 + v2, 0, u3] + G[0, -1, 0, u3] - G[0, -1, -1 + v2, u3] - 
       8*G[0, 0, 1, v1] + G[0, 1 - v1, 0, u3] + G[0, 1 - v1, 1 - v1, u3] - 
       G[0, -v1 + v2, 1 - v1, u3] - G[0, -v1 + v2, -1 + v2, u3] - 
       8*G[1, 1, 0, v1] - G[1 - v1, 0, 1 - v1, u3] - 
       3*G[1 - v1, 1 - v1, 0, u3] - 4*G[1 - v1, 1 - v1, 1 - v1, u3] + 
       4*G[1 - v1, -v1, 1 - v1, u3] - 2*G[1 - v1, v2, 0, u3] - 
       2*G[1 - v1, v2, -1 + v2, u3] + 2*G[1 - v1, -v1 + v2, 1 - v1, u3] + 
       2*G[1 - v1, -v1 + v2, -1 + v2, u3] - 8*G[-v1, -v1, 1 - v1, u3] - 
       2*G[v2, 0, 1 - v1, u3] - 2*G[v2, 1 - v1, 0, u3] - 
       2*G[v2, 1 - v1, -1 + v2, u3] - 2*G[v2, -1 + v2, 1 - v1, u3] - 
       G[-v1 + v2, 0, 1 - v1, u3] - G[-v1 + v2, 0, -1 + v2, u3] + 
       G[-v1 + v2, 1 - v1, 0, u3] + 4*G[-v1 + v2, 1 - v1, 1 - v1, u3] + 
       2*G[-v1 + v2, 1 - v1, -1 + v2, u3] + G[-v1 + v2, -1 + v2, 0, u3] + 
       2*G[-v1 + v2, -1 + v2, 1 - v1, u3] - 2*G[-v1 + v2, -v1 + v2, 1 - v1, 
         u3] - 2*G[-v1 + v2, -v1 + v2, -1 + v2, u3]) + 
     g[2]*(-(G[0, u1]*G[0, v2]*G[1 - v1, u3]) + G[0, v1]*G[0, v2]*
        G[1 - v1, u3] + G[0, v2]*G[1, v1]*G[1 - v1, u3] + 
       G[0, u1]*G[1, v2]*G[1 - v1, u3] - G[0, v1]*G[1, v2]*G[1 - v1, u3] - 
       G[1, v1]*G[1, v2]*G[1 - v1, u3] - 2*G[0, v2]*G[1, v1]*G[-v1, u3] + 
       2*G[1, v1]*G[1, v2]*G[-v1, u3] - G[0, u1]*G[0, v2]*G[-1 + v2, u3] + 
       G[0, v1]*G[0, v2]*G[-1 + v2, u3] - G[0, v2]*G[1, v1]*G[-1 + v2, u3] + 
       G[0, u1]*G[1, v2]*G[-1 + v2, u3] + G[0, v1]*G[1, v2]*G[-1 + v2, u3] - 
       G[1, v1]*G[1, v2]*G[-1 + v2, u3] - 6*z2*(G[1 - v1, u3] + 
         G[-1 + v2, u3]) - 2*G[0, v1]*G[1, v2]*G[v2, u3] + 
       2*G[1, v1]*G[1, v2]*G[v2, u3] - 2*G[1 - v1, u3]*G[0, 1, v1] + 
       2*G[-v1, u3]*G[0, 1, v1] - 2*G[-1 + v2, u3]*G[0, 1, v2] + 
       2*G[v2, u3]*G[0, 1, v2] - G[0, u1]*G[0, 1 - v1, u3] - 
       G[0, v1]*G[0, 1 - v1, u3] + G[1, v1]*G[0, 1 - v1, u3] - 
       G[0, u1]*G[0, -1 + v2, u3] - G[0, v1]*G[0, -1 + v2, u3] + 
       G[1, v1]*G[0, -1 + v2, u3] + 2*G[1 - v1, u3]*G[1, 0, v1] - 
       2*G[-v1, u3]*G[1, 0, v1] + 2*G[-1 + v2, u3]*G[1, 0, v2] - 
       2*G[v2, u3]*G[1, 0, v2] - G[0, u1]*G[1 - v1, 0, u3] - 
       G[0, v1]*G[1 - v1, 0, u3] + G[1, v1]*G[1 - v1, 0, u3] + 
       2*G[0, v2]*G[1 - v1, 1 - v1, u3] - 2*G[1, v2]*G[1 - v1, 1 - v1, u3] - 
       2*G[1, v1]*G[1 - v1, -v1, u3] + G[0, u1]*G[1 - v1, -1 + v2, u3] - 
       G[0, v1]*G[1 - v1, -1 + v2, u3] - G[1, v1]*G[1 - v1, -1 + v2, u3] - 
       G[0, v2]*G[1 - v1, v2, u3] + G[1, v2]*G[1 - v1, v2, u3] - 
       2*G[0, v1]*G[-v1, 1 - v1, u3] - 2*G[0, v2]*G[-v1, 1 - v1, u3] + 
       2*G[1, v2]*G[-v1, 1 - v1, u3] + 4*G[1, v1]*G[-v1, -v1, u3] + 
       2*G[1, v1]*G[-v1, -1 + v2, u3] - G[0, u1]*G[-1 + v2, 0, u3] - 
       G[0, v1]*G[-1 + v2, 0, u3] + G[1, v1]*G[-1 + v2, 0, u3] + 
       G[0, u1]*G[-1 + v2, 1 - v1, u3] - G[0, v1]*G[-1 + v2, 1 - v1, u3] - 
       G[1, v1]*G[-1 + v2, 1 - v1, u3] + 2*G[1, v1]*G[-1 + v2, -v1, u3] + 
       2*G[0, u1]*G[-1 + v2, -1 + v2, u3] + 2*G[0, v1]*G[-1 + v2, -1 + v2, 
         u3] + 2*G[0, v2]*G[-1 + v2, -1 + v2, u3] - 
       2*G[1, v1]*G[-1 + v2, -1 + v2, u3] + 2*G[1, v2]*G[-1 + v2, -1 + v2, 
         u3] - G[0, v2]*G[-1 + v2, v2, u3] - 3*G[1, v2]*G[-1 + v2, v2, u3] - 
       G[0, v2]*G[v2, 1 - v1, u3] + G[1, v2]*G[v2, 1 - v1, u3] - 
       2*G[0, v1]*G[v2, -1 + v2, u3] - 3*G[0, v2]*G[v2, -1 + v2, u3] + 
       2*G[1, v1]*G[v2, -1 + v2, u3] - G[1, v2]*G[v2, -1 + v2, u3] + 
       4*G[1, v2]*G[v2, v2, u3] + 2*G[0, 0, 1 - v1, u3] + 
       2*G[0, 0, -1 + v2, u3] - G[0, 1 - v1, -1 + v2, u3] - 
       G[0, -1 + v2, 1 - v1, u3] - 2*G[0, -1 + v2, -1 + v2, u3] + 
       2*G[0, -v1 + v2, 1 - v1, u3] + 2*G[0, -v1 + v2, -1 + v2, u3] + 
       G[1 - v1, 0, 1 - v1, u3] + 2*G[1 - v1, 1 - v1, 0, u3] + 
       G[1 - v1, 1 - v1, 1 - v1, u3] - G[1 - v1, 1 - v1, -1 + v2, u3] - 
       2*G[1 - v1, -v1, 1 - v1, u3] - G[1 - v1, -1 + v2, 1 - v1, u3] + 
       G[1 - v1, v2, 0, u3] + G[1 - v1, v2, -1 + v2, u3] - 
       G[1 - v1, -v1 + v2, 1 - v1, u3] - G[1 - v1, -v1 + v2, -1 + v2, u3] + 
       2*G[-v1, 1 - v1, -1 + v2, u3] + 4*G[-v1, -v1, 1 - v1, u3] + 
       2*G[-v1, -1 + v2, 1 - v1, u3] - G[-1 + v2, 0, 1 - v1, u3] - 
       2*G[-1 + v2, 0, -1 + v2, u3] - G[-1 + v2, 1 - v1, 1 - v1, u3] + 
       2*G[-1 + v2, -v1, 1 - v1, u3] - 2*G[-1 + v2, -1 + v2, 0, u3] + 
       4*G[-1 + v2, -1 + v2, -1 + v2, u3] + G[-1 + v2, v2, 0, u3] - 
       3*G[-1 + v2, v2, -1 + v2, u3] - G[-1 + v2, -v1 + v2, 1 - v1, u3] - 
       G[-1 + v2, -v1 + v2, -1 + v2, u3] + G[v2, 0, 1 - v1, u3] + 
       G[v2, 0, -1 + v2, u3] + G[v2, 1 - v1, 0, u3] + G[v2, 1 - v1, -1 + v2, 
        u3] + G[v2, -1 + v2, 0, u3] + G[v2, -1 + v2, 1 - v1, u3] - 
       2*G[v2, -1 + v2, -1 + v2, u3] + 4*G[v2, v2, -1 + v2, u3] + 
       2*G[-v1 + v2, 0, 1 - v1, u3] + 2*G[-v1 + v2, 0, -1 + v2, u3] - 
       2*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 2*G[-v1 + v2, 1 - v1, -1 + v2, 
         u3] - 2*G[-v1 + v2, -1 + v2, 1 - v1, u3] - 
       2*G[-v1 + v2, -1 + v2, -1 + v2, u3] + 2*G[-v1 + v2, -v1 + v2, 1 - v1, 
         u3] + 2*G[-v1 + v2, -v1 + v2, -1 + v2, u3]) + 
     g[5]*(-(G[0, u1]*G[0, v2]*G[v2, u3]) - G[0, v1]*G[0, v2]*G[v2, u3] + 
       G[0, v2]*G[1, v1]*G[v2, u3] + G[0, u1]*G[1, v2]*G[v2, u3] + 
       G[0, v1]*G[1, v2]*G[v2, u3] - G[1, v1]*G[1, v2]*G[v2, u3] + 
       2*z2*(-2*G[1, u3] + 2*G[1 - v1, u3] + G[v2, u3] - 
         G[(v2 - v1*v2)/(1 + v1*(-1 + v2)), u3]) + G[0, u1]*G[0, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + G[0, v1]*G[0, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, v2]*G[1, v1]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, u1]*G[1, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, v1]*G[1, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + G[1, v1]*G[1, v2]*
        G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, v2]*G[0, -1, u3] + 
       G[1, v2]*G[0, -1, u3] + 2*G[1 - v1, u3]*G[0, 1, v1] - 
       2*G[-v1, u3]*G[0, 1, v1] - 2*G[0, v1]*G[0, 1 - v1, u3] - 
       G[0, v2]*G[0, 1 - v1, u3] + G[1, v2]*G[0, 1 - v1, u3] + 
       2*G[1, v1]*G[0, -v1, u3] - 2*G[0, u1]*G[1, 0, u3] - 
       2*G[1 - v1, u3]*G[1, 0, v1] + 2*G[-v1, u3]*G[1, 0, v1] + 
       2*G[0, u1]*G[1 - v1, 0, u3] - 2*G[1, v1]*G[1 - v1, 0, u3] + 
       2*G[1, v1]*G[1 - v1, -v1, u3] + G[0, v2]*G[-v1, -1, u3] - 
       G[1, v2]*G[-v1, -1, u3] + 2*G[1, v1]*G[-v1, 0, u3] + 
       2*G[0, v1]*G[-v1, 1 - v1, u3] + G[0, v2]*G[-v1, 1 - v1, u3] - 
       G[1, v2]*G[-v1, 1 - v1, u3] - 4*G[1, v1]*G[-v1, -v1, u3] + 
       G[0, u1]*G[v2, 0, u3] + G[0, v1]*G[v2, 0, u3] - 
       G[1, v1]*G[v2, 0, u3] + G[0, u1]*G[v2, -1 + v2, u3] + 
       G[0, v1]*G[v2, -1 + v2, u3] + G[0, v2]*G[v2, -1 + v2, u3] - 
       G[1, v1]*G[v2, -1 + v2, u3] - G[1, v2]*G[v2, -1 + v2, u3] + 
       G[0, v2]*G[v2, v2, u3] - G[1, v2]*G[v2, v2, u3] + 
       G[0, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[0, u1]*G[-v1 + v2, 1 - v1, u3] - G[0, v1]*G[-v1 + v2, 1 - v1, u3] - 
       G[0, v2]*G[-v1 + v2, 1 - v1, u3] + G[1, v1]*G[-v1 + v2, 1 - v1, u3] + 
       G[1, v2]*G[-v1 + v2, 1 - v1, u3] - G[0, u1]*G[-v1 + v2, -1 + v2, u3] - 
       G[0, v1]*G[-v1 + v2, -1 + v2, u3] - G[0, v2]*G[-v1 + v2, -1 + v2, 
         u3] + G[1, v1]*G[-v1 + v2, -1 + v2, u3] + 
       G[1, v2]*G[-v1 + v2, -1 + v2, u3] - 
       G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       2*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), u3] + 2*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 
         (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - G[0, -1, 0, u3] + 
       G[0, -1, -1 + v2, u3] - 2*G[0, 1, 0, u3] - G[0, 1 - v1, 0, u3] - 
       G[0, 1 - v1, 1 - v1, u3] + 2*G[0, -v1, 1 - v1, u3] + 
       G[0, -v1 + v2, 1 - v1, u3] + G[0, -v1 + v2, -1 + v2, u3] + 
       4*G[1, 1, 0, u3] - 2*G[1 - v1, 0, 1 - v1, u3] - 
       2*G[1 - v1, 1, 0, u3] - 2*G[1 - v1, 1 - v1, 0, u3] + 
       2*G[1 - v1, -v1, 1 - v1, u3] + G[-v1, -1, 0, u3] - 
       G[-v1, -1, -1 + v2, u3] + 2*G[-v1, 0, 1 - v1, u3] + 
       3*G[-v1, 1 - v1, 0, u3] + G[-v1, 1 - v1, 1 - v1, u3] - 
       4*G[-v1, -v1, 1 - v1, u3] - G[-v1, -v1 + v2, 1 - v1, u3] - 
       G[-v1, -v1 + v2, -1 + v2, u3] - 2*G[v2, 0, 1 - v1, u3] - 
       G[v2, 0, -1 + v2, u3] + 2*G[v2, 1, 0, u3] + G[v2, -1 + v2, 0, u3] - 
       G[v2, v2, 0, u3] - G[v2, v2, -1 + v2, u3] - G[v2, -v1 + v2, 1 - v1, 
        u3] - G[v2, -v1 + v2, -1 + v2, u3] - 
       G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[-v1 + v2, 0, 1 - v1, u3] + G[-v1 + v2, 0, -1 + v2, u3] - 
       G[-v1 + v2, 1 - v1, 0, u3] - G[-v1 + v2, -1 + v2, 0, u3] + 
       2*G[-v1 + v2, -v1 + v2, 1 - v1, u3] + 2*G[-v1 + v2, -v1 + v2, -1 + v2, 
         u3] + G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, 1 - v1, u3] - 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, 0, u3] + 
       2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
         u3] - 2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), 1 - v1, u3]) + 
     g[3]*(-2*G[0, u1]*G[1, v2]*G[1 - v1, u3] + 2*G[0, v1]*G[1, v2]*
        G[1 - v1, u3] + 2*G[1, v1]*G[1, v2]*G[1 - v1, u3] - 
       4*G[1, v1]*G[1, v2]*G[-v1, u3] + 2*G[0, u1]*G[0, v2]*G[-1 + v2, u3] - 
       2*G[0, v1]*G[0, v2]*G[-1 + v2, u3] + 2*G[0, v2]*G[1, v1]*
        G[-1 + v2, u3] - 2*G[0, u1]*G[1, v2]*G[-1 + v2, u3] - 
       2*G[0, v1]*G[1, v2]*G[-1 + v2, u3] + 2*G[1, v1]*G[1, v2]*
        G[-1 + v2, u3] + G[0, u1]*G[0, v2]*G[v2, u3] + 
       G[0, v1]*G[0, v2]*G[v2, u3] - G[0, v2]*G[1, v1]*G[v2, u3] + 
       G[0, u1]*G[1, v2]*G[v2, u3] + G[0, v1]*G[1, v2]*G[v2, u3] - 
       G[1, v1]*G[1, v2]*G[v2, u3] + 2*z2*(4*G[1, v2] + 6*G[-1 + v2, u3] - 
         G[v2, u3] + G[(v2 - v1*v2)/(1 + v1*(-1 + v2)), u3]) - 
       G[0, u1]*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[0, v1]*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[0, v2]*G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[0, u1]*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[0, v1]*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
       G[1, v1]*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       4*G[0, u1]*G[0, 1, v2] + 4*G[-1 + v2, u3]*G[0, 1, v2] - 
       8*G[v2, u3]*G[0, 1, v2] + 2*G[0, u1]*G[0, 1 - v1, u3] + 
       2*G[0, v1]*G[0, 1 - v1, u3] + 2*G[0, v2]*G[0, 1 - v1, u3] - 
       2*G[1, v1]*G[0, 1 - v1, u3] + 2*G[0, u1]*G[0, -1 + v2, u3] + 
       2*G[0, v1]*G[0, -1 + v2, u3] - 2*G[1, v1]*G[0, -1 + v2, u3] + 
       G[0, v2]*G[0, v2, u3] + G[1, v2]*G[0, v2, u3] - 
       G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
       4*G[0, u1]*G[1, 0, v2] - 4*G[-1 + v2, u3]*G[1, 0, v2] + 
       2*G[1, v2]*G[1 - v1, 1 - v1, u3] - 2*G[0, u1]*G[1 - v1, -1 + v2, u3] + 
       2*G[0, v1]*G[1 - v1, -1 + v2, u3] + 2*G[1, v1]*G[1 - v1, -1 + v2, 
         u3] - 4*G[1, v2]*G[-v1, 1 - v1, u3] - 
       4*G[1, v1]*G[-v1, -1 + v2, u3] + 2*G[0, u1]*G[-1 + v2, 0, u3] + 
       2*G[0, v1]*G[-1 + v2, 0, u3] - 2*G[1, v1]*G[-1 + v2, 0, u3] - 
       2*G[0, u1]*G[-1 + v2, 1 - v1, u3] + 2*G[0, v1]*G[-1 + v2, 1 - v1, 
         u3] + 2*G[1, v1]*G[-1 + v2, 1 - v1, u3] - 
       4*G[1, v1]*G[-1 + v2, -v1, u3] - 4*G[0, u1]*G[-1 + v2, -1 + v2, u3] - 
       4*G[0, v1]*G[-1 + v2, -1 + v2, u3] - 4*G[0, v2]*G[-1 + v2, -1 + v2, 
         u3] + 4*G[1, v1]*G[-1 + v2, -1 + v2, u3] - 
       4*G[1, v2]*G[-1 + v2, -1 + v2, u3] + 2*G[0, v2]*G[-1 + v2, v2, u3] + 
       6*G[1, v2]*G[-1 + v2, v2, u3] - G[0, u1]*G[v2, 0, u3] - 
       G[0, v1]*G[v2, 0, u3] + G[1, v1]*G[v2, 0, u3] + 
       G[0, u1]*G[v2, -1 + v2, u3] + G[0, v1]*G[v2, -1 + v2, u3] + 
       3*G[0, v2]*G[v2, -1 + v2, u3] - G[1, v1]*G[v2, -1 + v2, u3] + 
       3*G[1, v2]*G[v2, -1 + v2, u3] - 2*G[0, v2]*G[v2, v2, u3] - 
       10*G[1, v2]*G[v2, v2, u3] + G[0, u1]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, v1]*G[-v1 + v2, 1 - v1, u3] + G[0, v2]*G[-v1 + v2, 1 - v1, u3] - 
       G[1, v1]*G[-v1 + v2, 1 - v1, u3] + G[1, v2]*G[-v1 + v2, 1 - v1, u3] + 
       G[0, u1]*G[-v1 + v2, -1 + v2, u3] + G[0, v1]*G[-v1 + v2, -1 + v2, 
         u3] + G[0, v2]*G[-v1 + v2, -1 + v2, u3] - 
       G[1, v1]*G[-v1 + v2, -1 + v2, u3] + G[1, v2]*G[-v1 + v2, -1 + v2, 
         u3] + G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[0, u1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[0, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
       G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[1, v1]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
       2*G[0, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), u3] - 2*G[1, v2]*G[(v2 - v1*v2)/(1 - v1 + v1*v2), 
         (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 8*G[0, 0, 1, v2] - 
       4*G[0, 0, 1 - v1, u3] - 4*G[0, 0, -1 + v2, u3] - 
       2*G[0, 1 - v1, 0, u3] + 2*G[0, 1 - v1, -1 + v2, u3] + 
       2*G[0, -1 + v2, 1 - v1, u3] + 4*G[0, -1 + v2, -1 + v2, u3] - 
       G[0, v2, 0, u3] + G[0, v2, -1 + v2, u3] - 
       3*G[0, -v1 + v2, 1 - v1, u3] - 3*G[0, -v1 + v2, -1 + v2, u3] + 
       G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
       G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 8*G[1, 1, 0, v2] + 
       2*G[1 - v1, 1 - v1, -1 + v2, u3] + 2*G[1 - v1, -1 + v2, 1 - v1, u3] - 
       4*G[-v1, 1 - v1, -1 + v2, u3] - 4*G[-v1, -1 + v2, 1 - v1, u3] + 
       2*G[-1 + v2, 0, 1 - v1, u3] + 4*G[-1 + v2, 0, -1 + v2, u3] + 
       2*G[-1 + v2, 1 - v1, 1 - v1, u3] - 4*G[-1 + v2, -v1, 1 - v1, u3] + 
       4*G[-1 + v2, -1 + v2, 0, u3] - 8*G[-1 + v2, -1 + v2, -1 + v2, u3] - 
       2*G[-1 + v2, v2, 0, u3] + 6*G[-1 + v2, v2, -1 + v2, u3] + 
       2*G[-1 + v2, -v1 + v2, 1 - v1, u3] + 2*G[-1 + v2, -v1 + v2, -1 + v2, 
         u3] - G[v2, 0, -1 + v2, u3] - 3*G[v2, -1 + v2, 0, u3] + 
       4*G[v2, -1 + v2, -1 + v2, u3] + 2*G[v2, v2, 0, u3] - 
       10*G[v2, v2, -1 + v2, u3] - 3*G[-v1 + v2, 0, 1 - v1, u3] - 
       3*G[-v1 + v2, 0, -1 + v2, u3] - G[-v1 + v2, 1 - v1, 0, u3] + 
       2*G[-v1 + v2, 1 - v1, -1 + v2, u3] - G[-v1 + v2, -1 + v2, 0, u3] + 
       2*G[-v1 + v2, -1 + v2, 1 - v1, u3] + 4*G[-v1 + v2, -1 + v2, -1 + v2, 
         u3] - 2*G[-v1 + v2, -v1 + v2, 1 - v1, u3] - 
       2*G[-v1 + v2, -v1 + v2, -1 + v2, u3] - 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 0, 1 - v1, u3] + 
       G[(v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, 0, u3] - 
       2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
         u3] + 2*G[(v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/
          (1 - v1 + v1*v2), 1 - v1, u3])


==> anc/R42_2d.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "A Two-Loop Four-Point Form Factor at Function Level"           *)
(*  by L. J. Dixon and Shuo Xin                                     *)
(*  arXiv:2411.XXXXX                                                *)
(*                                                                  *)
(*                                                                  *)
(*  This file contains the value of the 2-loop 4-gluon form factor  *)
(*  R42$2d on the 2D kinematics coming from the self-crossing       *)
(*  surface, and setting v4 -> 1-v2.                                *)
(*                                                                  *)
(********************************************************************)
R42$2d =+8*(HPL[{-(1-v2), v2, -(1-v1-v2), v2},v2]   -HPL[{-(1-v2), v2, -(1-v1-v2), -(1-v2)},v2]   +HPL[{-(1-v2), -(1-v1-v2), v2, v2},v2])-4*(HPL[{-(1-v2), -(1-v1-v2), -(1-v2), v2},v2]   +HPL[{-(1-v2), -(1-v1-v2), v2, -(1-v2)},v2])+8*(HPL[{-(1-v2), v2, -(v1-v2), v2},v2]   -HPL[{-(1-v2), v2, -(v1-v2), -(1-v2)},v2]   +HPL[{-(1-v2), -(v1-v2), v2, v2},v2])-4*(HPL[{-(1-v2), -(v1-v2), -(1-v2), v2},v2]   +HPL[{-(1-v2), -(v1-v2), v2, -(1-v2)},v2])-4*Log[v1]*(HPL[{-(1-v1-v2), -(1-v2), v2},v2]          +HPL[{-(1-v1-v2), v2, -(1-v2)},v2])-4*Log[1-v1]*(HPL[{-(v1-v2), -(1-v2), v2},v2]            +HPL[{-(v1-v2), v2, -(1-v2)},v2])+4*(Log[v1]+Log[v2])*(HPL[{-(1-v2), -(v1-v2), v2},v2]                   -HPL[{-(1-v2), -(v1-v2), -(1-v2)},v2])+4*(Log[1-v1]+Log[v2])*(HPL[{-(1-v2), -(1-v1-v2), v2},v2]                     -HPL[{-(1-v2), -(1-v1-v2), -(1-v2)},v2])+8*PolyLog[2,1-v1]*(HPL[{-(v1-v2), -(1-v2)},v2]                   -HPL[{-(1-v1-v2), -(1-v2)},v2])-4*Log[1-v1]*(Log[v2]-Log[v1])*HPL[{-(v1-v2), -(1-v2)},v2]-4*Log[v1]*(Log[v2]+Log[1-v1])*HPL[{-(1-v1-v2), -(1-v2)},v2]+16*PolyLog[4,1-v2]+16*PolyLog[4,v2]-24*Log[1-v2]*(PolyLog[3,v1]+PolyLog[3,1-v1])-8*PolyLog[2,1-v2]^2+8 * ( PolyLog[2,-v2/(1-v1-v2)] - PolyLog[2,-v2/(v1-v2)] ) * PolyLog[2,1-v1]+8*Log[v1]*PolyLog[3,-v2/(v1-1)]+8*Log[1-v1]*PolyLog[3,v2/v1]-4*(3*Log[1-v1]+Log[v2]+3*Log[1-v2]+3*Log[v1])*PolyLog[3,v2]-4*(3*Log[1-v1]+3*Log[v1]+3*Log[v2]+Log[1-v2])*PolyLog[3,1-v2]-4*(Log[v1]*Log[v2]-Log[v1]*Log[1-v2]+Log[v2]*Log[1-v1]+2*Log[v2]*Log[1-v2]   -Log[1-v1]*Log[1-v2])*PolyLog[2,1-v2]-4*(Log[v1]^2-2*Log[v1]*Log[v1-v2]+2*Log[v1]*Log[1-v2]+Log[v1-v2]^2   -Log[1-v1]^2-2*Log[1-v1]*Log[1-v2]+2*Log[1-v1]*Log[1-v1-v2]-Log[1-v1-v2]^2)   *PolyLog[2,1-v1]-4*(Log[v1]*Log[1-v1]-Log[v2]*Log[1-v1])*PolyLog[2,-v2/(v1-v2)]+4*Log[v1]*(Log[v2]+Log[1-v1])*PolyLog[2,v2/(-1+v1+v2)]-8*Log[v2]*Log[1-v2]*Log[v1]*Log[1-v1]+2*Log[v2]*Log[v1-v2]^2*Log[1-v1]-2*Log[v1]*Log[v1-v2]^2*Log[1-v1]-2*Log[v1]^3*Log[1-v1]+2*Log[v1]*Log[1-v1]^3-4*Log[v1]*Log[v2]*Log[v1-v2]*Log[1-v1]-6*Log[1-v2]^2*Log[v2]^2-4*Log[v1]*Log[1-v1]^2*Log[1-v1-v2]+2*Log[v1]*Log[1-v1]*Log[1-v1-v2]^2+4*Log[v1]^2*Log[v1-v2]*Log[1-v1]-4*Log[v2]^2*Log[1-v1]*Log[1-v2]+2*Log[v1]*Log[v2]*Log[1-v1-v2]^2-4*Log[v1]*Log[v2]*Log[1-v1]*Log[1-v1-v2]-4*Log[v1]*Log[1-v2]*Log[v2]^2+2*Log[v2]*Log[1-v1]*Log[v1]^2+2*Log[v1]*Log[v2]*Log[1-v1]^2-8*Log[v1]^2*Log[1-v2]*Log[1-v1]+ z2 * ( -8*HPL[{-(v1-v2), -(1-v2)},v2]    +8*PolyLog[2,1-v2]+8*PolyLog[2,-v2/(v1-v2)]    +4*Log[v1]^2+4*Log[v1]*Log[v2]-8*Log[v1]*Log[v1-v2]+16*Log[v1]*Log[1-v2]    +4*Log[v2]*Log[1-v1]+12*Log[v2]*Log[1-v2]+4*Log[v1-v2]^2+8*Log[1-v1]*Log[1-v2] )+ 12 * z3 * (Log[v2]+Log[1-v2]+Log[v1]+Log[1-v1])-16*z4 ;


==> anc/R42_OPE.txt <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "A Two-Loop Four-Point Form Factor at Function Level"           *)
(*  by L. J. Dixon and Shuo Xin                                     *)
(*  arXiv:2411.01571                                                *)
(*                                                                  *)
(*  This file contains the function R42 = {\cal R}_4^{(2)}          *)
(*  in the OPE limit.                                               *)
(*  We provide the T^2 * T2^1 and T^2 * T2^2 terms.                 *)
(*                                                                  *)
(*  Let x = S^2, y = S2^2, z2 = zeta[2]                             *)
(*                                                                  *)
(********************************************************************)

(* The decomposition of R42 *)

R42_OPE := T^2 * (
 T2 * ( F2 + 1/F2 ) * ( ln(T) * A11 + ln(T2) * A12 + A13 + z2 * A14 )
+ T2^2 * ( ( F2^2 + 1/F2^2 )
                    * ( ln(T) * A221 + ln(T2) * A222 + A223 + z2 * A224 )
            + ln(T) * A201 + ln(T2) * A202 + A203 + z2 * A204 ) ) :


(* The T2^1 * F2^1 terms *)

A11 := 1/sqrt(y) * ( 
+ 4 * (x^2*y+x^2+2*x*y+y)/x * (
   polylog(2,x^2/(x^2*y+x^2+2*x*y+y)) + polylog(2,x/(1+x)/(x*y+x+y))
 + polylog(2,-1/(x*y+x+y)) - polylog(2,x/(x*y+x+y))
 + polylog(2,-x^2/y/(1+x)^2) - polylog(2,-1/y)
 + ln(y) * ( - 2 * ln(x^2*y+x^2+2*x*y+y) + ln(x*y+x+y) + ln(1+y) + ln(x)
             + 2 * ln(1+x) )
 + 3/2 * ln(x^2*y+x^2+2*x*y+y)^2
 - ( 3 * ln(1+x) + ln(x*y+x+y) + ln(x) ) * ln(x^2*y+x^2+2*x*y+y)
  + 1/2*ln(x*y+x+y)^2 + ( ln(1+x) - ln(1+y) ) * ln(x*y+x+y)
  + 5/2*ln(1+x)^2 )
+4*y*(1+x)^2/x * ln(1+x) * ( 2 * ln(x) - 2 * ln(1+x) + 3 )
- 8 * (x^2*y+x^2+2*x*y+y)/x * ln(x^2*y+x^2+2*x*y+y)
+ 12 * x * ln(x) + 4 * x*(y+1) * ln(1+y)
+ 4*y*(2*x*y+2*x+y+2)/x/(y+1) * ln(y)
+ 4*(x*y+x+y)^2/x/(y+1) * ln(x*y+x+y) ) :

A12 := 1/sqrt(y) * (
 2 * (x^2*y+x^2+2*x*y+y)/x * (
    polylog(2,x^2/(x^2*y+x^2+2*x*y+y)) + polylog(2,-x^2/y/(1+x)^2)
    + 2 * ( 1/2 * ln(y) + ln(1+x) ) * ( 1/2 * ln(y) + 2 * ln(x) + ln(1+x)
        - 2 * ln(x^2*y+x^2+2*x*y+y) )
    - 2 * ln(x) * ln(x^2*y+x^2+2*x*y+y)
    + 3/2 * ln(x^2*y+x^2+2*x*y+y)^2 )
+ 4 * (x*y+x+2*y) * ( 1/2 * ln(y) * ln(1+y) - 1/2 * ln(1+y)^2 )
- 4 * (x^2*y+x^2+2*x*y+y)/x * ln(x^2*y+x^2+2*x*y+y)
+ 8 * x * ln(x) + 8 * y*(1+x)^2/x * ln(1+x) + 4*y*(1+x)/x * ln(y)
+ 4 * (1+x)*(1+y) * ln(1+y) ) :

A13 := 1/sqrt(y) * (
2 * (x^2*y+x^2+2*x*y+y)/x * (
  - 2 * polylog(3,-x/y*(1+y)) + 2 * polylog(3,-x)
  + 2 * polylog(3,-x/(x^2*y+x^2+2*x*y+y)) - polylog(3,-x^2/y/(1+x)^2)
  + ( ln(x) - ln(y) ) * ( polylog(2,x/(1+x)/(x*y+x+y))
      + polylog(2,-1/(x*y+x+y))
      + polylog(2,-x/y/(1+x)) - polylog(2,-1/y)
      - ln(x^2*y+x^2+2*x*y+y) * ( ln(x*y+x+y) - ln(1+x) )
      + ln(x*y+x+y)^2 - ln(x*y+x+y)*ln(1+y) - ln(1+x)^2 )
  + ln(y) * ( ln(x) * (ln(x^2*y+x^2+2*x*y+y)-ln(1+x)+ln(1+y) )
      + ln(1+x) * ln(x^2*y+x^2+2*x*y+y) - 1/2 * ln(x^2*y+x^2+2*x*y+y)^2 )
   - ln(y)^2 * ( ln(x) + ln(1+y) ) + 1/2 * ln(y)^3 )
+ 2 * x * ( -2*ln(x)*ln(1+x)^2+4/3*ln(1+x)^3-4*polylog(3,-x) )
- ( x + y * (2+x) )
     * ( 1/3*ln(y)^3+2/3*ln(1+y)^3-ln(1+y)^2*ln(y)-2*polylog(3,-1/y) )
+ 2 * y/(1+y)/x * ( - 2 * polylog(2,-1/(x*y+x+y)) - 2 * polylog(2,-x/y/(1+x))
  - 2 * polylog(2,-x) + 2 * polylog(2,-1/y)
  + ln(x) * ( ln(y) - ln(x*y+x+y) )
  + ln(y) * ( ln(x*y+x+y) - 2 * ln(1+x) - 2 * ln(1+y) )
  - ln(1+x)^2 + 2 * ln(x*y+x+y) * ( ln(1+x) + ln(1+y) )
  - ln(x*y+x+y)^2 )
- 2 * (x^2*y+x^2+2*x*y+y)/x * ( 2 * polylog(2,x/(1+x)/(x*y+x+y))
  - 2 * polylog(2,-x) - ln(x) * ( ln(x*y+x+y)- ln(y) ) + ln(1+x)^2 
  + ( ln(x^2*y+x^2+2*x*y+y) - ln(x*y+x+y) )
       * ( ln(x^2*y+x^2+2*x*y+y) - ln(x*y+x+y) - ln(y) - 2 * ln(1+x) ) )
- 2 * y*(1+x)^2/x * ( 2 * polylog(2,-x) + ln(x) * ln(1+x) )
- 2 * (1+y) * ( 2 * polylog(2,-1/y) + ln(y)^2 - ln(y) * ln(1+y) )
- 2 * (1+x)^2*(1+y)/x * ln(1+x) * ln(1+y)
- 4 * x * ln(x) - 4 * y*(1+x)^2/x * ln(1+x)
- 2 * y*(x*y+x+2)/x/(1+y) * ln(y) + 2 * (1+y) * ln(1+y)
- 4 * (x*y+x+y)^2/x/(1+y) * ln(x*y+x+y)
+ 4 * (x^2*y+x^2+2*x*y+y)/x * ln(x^2*y+x^2+2*x*y+y) ) :

A14 := 1/sqrt(y) * ( 2*(2*x^2*y+2*x^2+4*x*y+3*y)/x * ln(y)
+ 4*(3*x^2*y+x^2+6*x*y+3*y)/x * ln(1+x)
+ 2*(x*y+x+2*y)*ln(1+y) - 6*(x^2*y+x^2+2*x*y+y)/x * ln(x^2*y+x^2+2*x*y+y)
- 4 + 4 * x ) :

(* The T2^2 * F2^2 terms *)

A221 :=
- 4 * (1+x)^2*y/x * (
    polylog(2,x^2/(x^2*y+x^2+2*x*y+y)) + polylog(2,x/(1+x)/(x*y+x+y))
  + polylog(2,-1/(x*y+x+y)) - polylog(2,x/(x*y+x+y))
  + polylog(2,-x^2/y/(1+x)^2) - polylog(2,-1/y)
  + ln(y) * ( - 2 * ln(x^2*y+x^2+2*x*y+y) + ln(x*y+x+y) + ln(1+y) + ln(x)
              + 2 * ln(1+x) )
  + 3/2 * ln(x^2*y+x^2+2*x*y+y)^2
  - ( 3 * ln(1+x) + ln(x*y+x+y) + ln(x) ) * ln(x^2*y+x^2+2*x*y+y)
  + 1/2 * ln(x*y+x+y)^2 + ( ln(1+x) - ln(1+y) ) * ln(x*y+x+y)
  + 1/2 * ln(1+x) * ( ln(1+x) + 4 * ln(x) ) )
- 4 * x * ln(x) - 4 * x*y * ln(1+y) - 8 * y * (1+x)^2/x * ln(1+x)
- 4 * y*(2*x*y^2+2*x*y+y^2+1+y)/(1+y)^2/x * ln(y)
- 4 * (x*y+x+y)^2/(1+y)^2/x * ln(x*y+x+y)
+ 4 * (x^2*y+x^2+2*x*y+y)/x * ln(x^2*y+x^2+2*x*y+y)
+4*y/(1+y) :

A222 :=
- 2 * y*(1+x)^2/x * (
    polylog(2,x^2/(x^2*y+x^2+2*x*y+y)) + polylog(2,-x^2/y/(1+x)^2)
  + 2 * ( 1/2 * ln(y) + ln(1+x) ) * ( 1/2 * ln(y) + 2 * ln(x) + ln(1+x)
                - 2 * ln(x^2*y+x^2+2*x*y+y) )
  - 2 * ln(x) * ln(x^2*y+x^2+2*x*y+y) + 3/2 * ln(x^2*y+x^2+2*x*y+y)^2 )
- 2 * y*(2+x) * ( ln(y) - ln(1+y) ) * ln(1+y)
- 2 * (2*x^2*y-x^2+4*x*y+2*y)*x/(1+x)^2/y * ln(x)
- 6 * y*(1+x)^2/x * ln(1+x) - (4*x*y+3*y+3)*y/x/(1+y) * ln(y)
-(3*x*y^3+5*x*y^2+2*y^3+x*y+10*y^2-x+2*y+2)/y/(1+y) * ln(1+y)
+ (x^2*y+x^2+2*x*y+y)*(3*x^2*y-x^2+6*x*y+3*y)/(1+x)^2/x/y
   * ln(x^2*y+x^2+2*x*y+y)
+ 2 :

A223 :=
- 2 * y*(1+x)^2/x * (
  - 2 * polylog(3,-x/y*(1+y)) + 2 * polylog(3,-x)
  + 2 * polylog(3,-x/(x^2*y+x^2+2*x*y+y)) - polylog(3,-x^2/y/(1+x)^2)
  + ( ln(x) - ln(y) ) * ( polylog(2,x/(1+x)/(x*y+x+y))
      + polylog(2,-1/(x*y+x+y))
      + polylog(2,-x/y/(1+x)) - polylog(2,-1/y)
      - ln(x^2*y+x^2+2*x*y+y) * ( ln(x*y+x+y) - ln(1+x) )
      + ln(x*y+x+y)^2 - ln(x*y+x+y)*ln(1+y) - ln(1+x)^2 )
  + ln(y) * ( ln(x) * ( ln(x^2*y+x^2+2*x*y+y) - ln(1+x) + ln(1+y) )
      + ln(1+x) * ln(x^2*y+x^2+2*x*y+y) - 1/2 * ln(x^2*y+x^2+2*x*y+y)^2 )
   - ln(y)^2 * ( ln(x) + ln(1+y) ) + 1/2 * ln(y)^3 )
- 2 * y*(2+x) * ( polylog(3,-1/y) - 1/6 * ln(y)^3 - 1/3 * ln(1+y)^3
                + 1/2 * ln(1+y)^2 * ln(y) )
- 2 * (x*y+x+y)^2/x/(1+y)^2 * (
    2 * polylog(2,-1/(x*y+x+y)) + 2 * polylog(2,-x/y/(1+x))
  + 2 * polylog(2,-x) - 2 * polylog(2,-1/y)
  + ( ln(x) - ln(y) ) * ln(x*y+x+y)
  + 2 * ( ln(y) - ln(x*y+x+y) ) * ( ln(1+x) + ln(1+y) )
  - ln(x) * ln(y) + ln(1+x)^2 + ln(x*y+x+y)^2 )
- 1/2 * (x^2*y+x^2+2*x*y+y)*(x^2*y-x^2+2*x*y+y)/x/y/(1+x)^2 * (
    2 * polylog(2,-x^2/y/(1+x)^2)
  + ( 2 * ln(x) - ln(y) ) * ln(x^2*y+x^2+2*x*y+y)
  - 8 * ln(x) * ln(1+x) + ln(y)^2 - 2 * ( ln(x) - 2 * ln(1+x) ) * ln(y) )
+ (x*y^2+6*y^2-x+2)/y * ( polylog(2,-1/y) + 1/2*ln(y)^2 - 1/2 * ln(y)*ln(1+y) )
+ (1+y)*(x^2*y+x^2+2*x*y+y)/x/y
         * ( ln(y) - ln(x^2*y+x^2+2*x*y+y) ) * ln(1+y)
+ (3*y^2+2*y+1)*(1+x)^2/x/y * ln(1+x) * ln(1+y)
- (y^2+1)*(x*y+x+2*y)/(1+y)/y * ( ln(y) - ln(1+y) ) * ln(1+y)
- 2 * (1+x)^2*y/x * ln(x) * ln(1+x) + 2 * x^3/y/(1+x)^2 * ln(1+x)^2
+ (x*y+x+2*y)/(1+y) * ln(x) - (1+x)^2/x * ln(1+x)
- (y^2+2*y-1)/(1+y) * ln(y) + (y^2-3)/y * ln(1+y)
+ (1-3*y)/(1+y) :

A224 := -2*y*(2*x^2+4*x+3)/x * ln(y)
- 12*y*(1+x)^2/x * ln(1+x) - 2*y*(2+x) * ln(1+y)
+ 6*y*(1+x)^2/x * ln(x^2*y+x^2+2*x*y+y)
- 4*x + (3*x+2)/y/(1+x)^2 + 4*y/(y+1) :

(* The T2^2 * F2^0 terms *)

A201 :=
- 8 * (1+x)^2*y/x * (
   polylog(2,x^2/(x^2*y+x^2+2*x*y+y)) + polylog(2,x/(1+x)/(x*y+x+y))
   + polylog(2,-1/(x*y+x+y))- polylog(2,-x/y/(1+x))
   - 2 * polylog(2,x/(x*y+x+y)) + polylog(2,-x^2/y/(1+x)^2) - polylog(2,-1/y)
   + 3/2 * ln(x^2*y+x^2+2*x*y+y)^2 - ln(x*y+x+y)^2 + 3/4 * ln(1+x)^2
   - ln(y) * ( 1/2 * ln(y) - 2 * ln(x*y+x+y) )
   - ( ln(y) - ln(x*y+x+y) ) * ( ln(x) + ln(1+x) +ln(1+y) )
   + 1/4 * ln(1+x) * ( ln(1+x) + 4 * ln(x) )
   + ln(y) * ( - 2 * ln(x^2*y+x^2+2*x*y+y) + ln(x*y+x+y) + ln(1+y) + ln(x)
               + 2 * ln(1+x) )
   - ( 3 * ln(1+x) + ln(x*y+x+y) + ln(x) ) * ln(x^2*y+x^2+2*x*y+y)
   + ( ln(1+x) - ln(1+y) ) * ln(x*y+x+y) )
+ 8 * x/y * (
     polylog(2,x/(x*y+x+y)) + polylog(2,-x/y/(1+x))
   + ( ln(y) - ln(x*y+x+y) ) * ( ln(x) + ln(1+x) + ln(1+y) )
   + ln(y) * ( 1/2 * ln(y) - 2 * ln(x*y+x+y) )
   + 1/2 * ln(1+x)^2 + 3/2 * ln(x*y+x+y)^2 )
+ 16 * (1+x) * (
     polylog(2,x/(x*y+x+y)) + polylog(2,-x/y/(1+x))
   + 3/2 * ln(x*y+x+y)^2 - 3/4 * ln(1+x)^2
   + ln(y) * ( 1/2 * ln(y) - 2 * ln(x*y+x+y) )
   + ( ln(y) - ln(x*y+x+y) ) * ( ln(x) + ln(1+x) + ln(1+y) )
   + 1/4 * ln(1+x) * ( ln(1+x) + 4 * ln(x) ) )
+ 8 * (y+x)/y * ln(x) - 8 * (y-1)*(1+x)^2/x * ln(1+x)
- 8 * (x*y^3-x*y^2-3*x*y-y^2-x)/(1+y)^2/x * ln(y)
+ 8 * (2*x*y+y^2+x+y)/y * ln(1+y)
- 8 * (y^2+3*y+1)*(x*y+x+y)^2/y/(1+y)^2/x * ln(x*y+x+y)
+ 8 * (x^2*y+x^2+2*x*y+y)/x * ln(x^2*y+x^2+2*x*y+y)
+ 8 * y/(1+y) :

A202 :=
 4 * (x*y+x+y)^2/x/y * (
    polylog(2,-x/(x^2*y+x^2+2*x*y+y)) + 2 * polylog(2,x/(x*y+x+y))
  - polylog(2,-1/(x*y+x+y)) + polylog(2,-x/y/(1+x)) + polylog(2,-1/y)
  + ( 2 * ln(x) - ln(x*y+x+y) - ln(x^2*y+x^2+2*x*y+y) ) * ln(1+x)
  + ln(y) * ( 2 * ln(x) + ln(y) + ln(1+x) + ln(1+y) - 3 * ln(x*y+x+y) )
  - ln(x*y+x+y) * ( 2 * ln(x) + ln(x^2*y+x^2+2*x*y+y) )
  + 1/2 * ln(x^2*y+x^2+2*x*y+y)^2 - ln(1+y)^2 + 1/2 * ln(1+x)^2
  + 5/2 * ln(x*y+x+y)^2 )
- 4 * (1+x)^2*y/x * (
    polylog(2,x^2/(x^2*y+x^2+2*x*y+y))
  + polylog(2,-x^2/y/(1+x)^2)
  + 2 * ( 1/2 * ln(y) + ln(1+x) ) * ( 1/2 * ln(y) + 2 * ln(x) + ln(1+x)
                        - 2 * ln(x^2*y+x^2+2*x*y+y) )
  - 2 * ln(x) * ln(x^2*y+x^2+2*x*y+y) + ln(y) * ln(1+y) - ln(1+y)^2
  + 3/2 * ln(x^2*y+x^2+2*x*y+y)^2 )
+ 8 * (x^3+x^2*y+x^2+2*x*y+x+y)/(1+x)^2/y * ln(x)
- 8 * y*(1+x)^2/x * ln(1+x) - 4 * (y^2-2*y-1)/(1+y) * ln(y)
+ 4 * (2*x*y^2+y^3+4*x*y+2*x+3*y)/y/(1+y) * ln(1+y)
- 8 * (x*y+x+y)^2/x/y * ln(x*y+x+y)
+ 4 * (x^2*y+x^2+2*x*y+y)*(2*x^2*y+4*x*y+x+2*y)/(1+x)^2/x/y
    * ln(x^2*y+x^2+2*x*y+y)
+ 8 :

A203 :=
- 4*(x*y+x+y)^2/x/y * (
    2 * polylog(3,-x/(x^2*y+x^2+2*x*y+y)) - polylog(3,-x/y*(x*y+x+y)/(1+x))
  + polylog(3,(1+y)*x/(x*y+x+y)) - polylog(3,x/(1+x)/(x*y+x+y))
  - polylog(3,-1/(x*y+x+y)) - polylog(3,-x/y/(1+x)) + polylog(3,-x/y*(1+y))
  - polylog(3,x/(1+x)) + polylog(3,-1/y)
  + 1/2 * ln(y)^2 * ( ln(1+x) + ln(1+y) - ln(x*y+x+y) )
  - 1/2 * ln(y) * ( polylog(2,x/(1+x)/(x*y+x+y)) + polylog(2,-1/(x*y+x+y))
        + polylog(2,-x/y/(1+x)) - polylog(2,-1/y)
        + 2 * ln(x) * ( ln(1+x) + ln(x*y+x+y) - ln(x^2*y+x^2+2*x*y+y) )
        + 2 * ln(x*y+x+y) * ( ln(1+x) + ln(1+y)- ln(x^2*y+x^2+2*x*y+y) )
        - ln(x*y+x+y)^2 + ln(x^2*y+x^2+2*x*y+y)^2 - ln(1+x)^2 )
  + ln(x) * ( ln(x*y+x+y)^2 - ln(x^2*y+x^2+2*x*y+y)*ln(x*y+x+y)
        - ln(1+x)^2 + ln(1+x) * ln(x^2*y+x^2+2*x*y+y) )
  + 1/2 * ( ln(1+x) + ln(1+y) ) * ln(x*y+x+y)^2
  - 1/2 * ln(x*y+x+y)^3 )
+ 8 * ( x/y + 2 * (1+x) ) * (
     polylog(3,-x/(x^2*y+x^2+2*x*y+y)) - 1/2 * polylog(3,-x^2/y/(1+x)^2)
   - polylog(3,-x/y*(1+y)) + 1/2 * polylog(3,-1/y)
   - 1/2 * ln(y) * (
        polylog(2,-x/y/(1+x)) - polylog(2,-1/y)
      + polylog(2,x/(1+x)/(x*y+x+y)) + polylog(2,-1/(x*y+x+y))
      - ln(x) * ( ln(1+y) - ln(1+x) + ln(x^2*y+x^2+2*x*y+y) )
      + 1/2 * ln(x^2*y+x^2+2*x*y+y)^2 - ln(1+x)^2 - 1/2 * ln(1+y)^2
      + ln(x*y+x+y)^2
      - ( ln(1+y) + ln(x^2*y+x^2+2*x*y+y) ) * ln(x*y+x+y) )
   + 1/2 * ln(x) * ( polylog(2,x/(1+x)/(x*y+x+y)) + polylog(2,-1/(x*y+x+y))
      + polylog(2,-x/y/(1+x)) - polylog(2,-1/y) - 2 * ln(1+x)^2
      + ln(x*y+x+y)^2 - ( ln(1+y) + ln(x^2*y+x^2+2*x*y+y) ) * ln(x*y+x+y)
      + ln(1+x) * ln(x^2*y+x^2+2*x*y+y) )
    + 1/6 * ln(y)^3 - 1/6 * ln(1+y)^3 - 1/2 * ( ln(x)+ ln(1+y) ) * ln(y)^2
    + 1/3 * ln(1+x)^3 )
+ 16 * (1+x) * ( polylog(3,-x) - 1/3 * ln(1+x)^3 + 1/2 * ln(x) *ln(1+x)^2 )
- 4 * (x^2*y+x^2+2*x*y+y)*(x^2*y+2*x*y+x+y)/x/y/(1+x)^2 * (
      polylog(2,-x^2/y/(1+x)^2)
   - ( ln(x) - 1/2 * ln(y) ) * ( ln(y) + 4 * ln(1+x) - ln(x^2*y+x^2+2*x*y+y) )
   + 2 * ln(1+x)^2 )
- 2 * (y^2+1)*(x*y+x+2*y)/y/(1+y) * ( ln(y) - ln(1+y) ) * ln(1+y)
- 8 * (x*y+x+y)^2/x/(1+y)^2 * (
      polylog(2,-x/y/(1+x)) + polylog(2,-1/(x*y+x+y))
    + polylog(2,-x) - polylog(2,-1/y)
    - ( 1/2 * ( ln(x) + ln(x*y+x+y) ) - ln(1+x) - ln(1+y) )
         * ( ln(y) - ln(x*y+x+y) )
    + 1/2 * ln(1+x)^2 )
+ 4 * (x*y+x+y)^2/x/y * (
    + polylog(2,-x/y/(1+x)) + polylog(2,x/(1+x)/(x*y+x+y))
    + polylog(2,-1/(x*y+x+y)) - polylog(2,-1/y)
    - ln(x) * ( ln(y) + 2 * ln(1+x) - ln(x*y+x+y) )
    + 1/2 * ln(y) * ( ln(1+y) + 2 * ln(1+x) )
    - 1/2 * ln(1+y) * ln(x^2*y+x^2+2*x*y+y) + ln(1+x)^2 )
+ 4 * y*(1+x)^2/x * (
      polylog(2,-1/y) + 1/2 * ln(y)^2 - 1/2 * ln(y) * ln(1+y)
    + ln(1+x) * ln(1+y) + 2 * polylog(2,-x) + ln(1+x)^2 )
+ 4*(1-y)*(1+x)^2/x * (
      polylog(2,-1/y) + 1/2 * ln(y)^2 - 1/2 * ln(y) * ln(1+y)
   + 2 * polylog(2,-x) + ln(x) * ln(1+x) )
- 2/x * ( 2 * polylog(2,-1/y) + ln(y)^2 - 2 * ln(y) * ln(1+y)
   + ln(1+y) * ln(x^2*y+x^2+2*x*y+y) )
+ 4 * (x*y+3*y-3) * (
      polylog(2,-1/y) + 1/2 * ln(y)^2 - 1/2 * ln(y) * ln(1+y) )
- 4 * (x^2*y^2+2*x^2*y+2*x*y^2+5*x*y+y^2+x+2*y)/(1+y)/(1+x)^2/y * ln(x)
- 2 * (2*x*y+4*x+y+1)*y/x/(1+y) * ln(y) - 2 * (x*y^2+2*x*y+x+2)/y * ln(1+y)
+ 4 * (x*y+x+y)^2/x/y * ln(x*y+x+y)
- 2 * (x^2*y+x^2+2*x*y+2*x+y)*(x^2*y+x^2+2*x*y+y)/(1+x)^2/x/y
         * ln(x^2*y+x^2+2*x*y+y)
- 8 * y/(1+y) :

A204 := - 4*(3*x^2*y^2-6*x^2*y+6*x*y^2-x^2-6*x*y+3*y^2)/x/y * ln(1+x)
- 12*(x*y+x+y)^2/x/y * ln(x*y+x+y) + 4*(2*x*y+x+2*y)/y * ( 2*ln(y) + ln(1+y) )
+ 12*y*(1+x)^2/x * ln(x^2*y+x^2+2*x*y+y)
- 4*x^2/y/(1+x)^2 + 4*(3*y+1)/(y+1) :



==> anc/R42_rational.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "A Two-Loop Four-Point Form Factor at Function Level"           *)
(*  by L. J. Dixon and Shuo Xin                                     *)
(*  arXiv:2411.01571                                                *)
(*                                                                  *)
(*                                                                  *)
(*  This file contains the value of the 2-loop 4-gluon form factor  *)
(*  R42func on the rational surface, where u1->0, u2->v1*v2, and    *)
(*  u3, v1, v2 are generic. G[a1,...,an,x] represents the multiple  *)
(*  polylogarithm G(a1,...,an; x) function, and z2 = Zeta[2].       *)
(*                                                                  *)
(********************************************************************)



R42func = 4*z2*G[0, u1]*G[0, 1 - v1] - 4*z2*G[0, u1]*G[0, 1 - u3 - v1] + 
     4*z2*G[0, u1]*G[0, 1 - v2] - 4*z2*G[0, u1]*G[1, v2] + 
     4*z2*G[0, u1]*G[1 - v1, u3] - 8*z2*G[1, v1]*G[1 - v1, u3] + 
     8*z2*G[1, v1]*G[-v1, u3] - 2*z2*G[0, -1, u3] - 
     G[0, u1]*G[0, v2]*G[0, -1, u3] + G[0, v1]*G[0, v2]*G[0, -1, u3] - 
     G[0, v2]*G[1, v1]*G[0, -1, u3] + G[0, u1]*G[1, v2]*G[0, -1, u3] - 
     G[0, v1]*G[1, v2]*G[0, -1, u3] + G[1, v1]*G[1, v2]*G[0, -1, u3] - 
     8*z2*G[0, 1, u3] - 2*G[0, u1]*G[0, v2]*G[0, v2, u3] + 
     2*G[0, u1]*G[1, v2]*G[0, v2, u3] - 
     2*z2*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     G[0, u1]*G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     G[0, v1]*G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[0, v2]*G[1, v1]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[0, u1]*G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[0, v1]*G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     G[1, v1]*G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     4*G[0, 1, v1]*G[1 - v1, 0, u3] - 4*G[1, 0, v1]*G[1 - v1, 0, u3] + 
     4*z2*G[1 - v1, 1, u3] - 4*z2*G[1 - v1, 1 - v1, u3] - 
     G[0, u1]*G[0, v2]*G[1 - v1, 1 - v1, u3] + G[0, v1]*G[0, v2]*
      G[1 - v1, 1 - v1, u3] + G[0, v2]*G[1, v1]*G[1 - v1, 1 - v1, u3] + 
     G[0, u1]*G[1, v2]*G[1 - v1, 1 - v1, u3] - G[0, v1]*G[1, v2]*
      G[1 - v1, 1 - v1, u3] - G[1, v1]*G[1, v2]*G[1 - v1, 1 - v1, u3] - 
     2*G[0, 1, v1]*G[1 - v1, 1 - v1, u3] + 2*G[1, 0, v1]*
      G[1 - v1, 1 - v1, u3] + 6*G[0, 1, v1]*G[1 - v1, -v1, u3] + 
     2*G[1, 0, v1]*G[1 - v1, -v1, u3] + G[0, u1]*G[0, v2]*G[1 - v1, v2, u3] - 
     G[0, v1]*G[0, v2]*G[1 - v1, v2, u3] - G[0, v2]*G[1, v1]*
      G[1 - v1, v2, u3] - G[0, u1]*G[1, v2]*G[1 - v1, v2, u3] + 
     G[0, v1]*G[1, v2]*G[1 - v1, v2, u3] + G[1, v1]*G[1, v2]*
      G[1 - v1, v2, u3] + 2*z2*G[-v1, -1, u3] + G[0, u1]*G[0, v2]*
      G[-v1, -1, u3] - G[0, v1]*G[0, v2]*G[-v1, -1, u3] + 
     G[0, v2]*G[1, v1]*G[-v1, -1, u3] - G[0, u1]*G[1, v2]*G[-v1, -1, u3] + 
     G[0, v1]*G[1, v2]*G[-v1, -1, u3] - G[1, v1]*G[1, v2]*G[-v1, -1, u3] + 
     4*G[0, 1, v1]*G[-v1, 0, u3] + 4*G[1, 0, v1]*G[-v1, 0, u3] + 
     10*z2*G[-v1, 1 - v1, u3] + G[0, u1]*G[0, v2]*G[-v1, 1 - v1, u3] - 
     G[0, v1]*G[0, v2]*G[-v1, 1 - v1, u3] - G[0, v2]*G[1, v1]*
      G[-v1, 1 - v1, u3] - G[0, u1]*G[1, v2]*G[-v1, 1 - v1, u3] + 
     G[0, v1]*G[1, v2]*G[-v1, 1 - v1, u3] + G[1, v1]*G[1, v2]*
      G[-v1, 1 - v1, u3] + 4*G[0, 1, v1]*G[-v1, 1 - v1, u3] - 
     4*G[1, 0, v1]*G[-v1, 1 - v1, u3] - 8*G[0, 1, v1]*G[-v1, -v1, u3] + 
     2*G[0, v2]*G[1, v1]*G[-v1, v2, u3] - 2*G[1, v1]*G[1, v2]*
      G[-v1, v2, u3] + 4*z2*G[v2, 1, u3] + G[0, u1]*G[0, v2]*
      G[v2, 1 - v1, u3] - G[0, v1]*G[0, v2]*G[v2, 1 - v1, u3] - 
     G[0, v2]*G[1, v1]*G[v2, 1 - v1, u3] - G[0, u1]*G[1, v2]*
      G[v2, 1 - v1, u3] + G[0, v1]*G[1, v2]*G[v2, 1 - v1, u3] + 
     G[1, v1]*G[1, v2]*G[v2, 1 - v1, u3] + 2*G[0, v2]*G[1, v1]*
      G[v2, -v1, u3] - 2*G[1, v1]*G[1, v2]*G[v2, -v1, u3] + 
     6*z2*G[v2, -1 + v2, u3] + G[0, u1]*G[0, v2]*G[v2, -1 + v2, u3] - 
     G[0, v1]*G[0, v2]*G[v2, -1 + v2, u3] + G[0, v2]*G[1, v1]*
      G[v2, -1 + v2, u3] - G[0, u1]*G[1, v2]*G[v2, -1 + v2, u3] - 
     G[0, v1]*G[1, v2]*G[v2, -1 + v2, u3] + G[1, v1]*G[1, v2]*
      G[v2, -1 + v2, u3] + 2*G[0, 1, v2]*G[v2, -1 + v2, u3] - 
     2*G[1, 0, v2]*G[v2, -1 + v2, u3] + G[0, u1]*G[0, v2]*G[v2, v2, u3] + 
     G[0, v1]*G[0, v2]*G[v2, v2, u3] - G[0, v2]*G[1, v1]*G[v2, v2, u3] - 
     G[0, u1]*G[1, v2]*G[v2, v2, u3] + G[0, v1]*G[1, v2]*G[v2, v2, u3] - 
     G[1, v1]*G[1, v2]*G[v2, v2, u3] - 2*G[0, 1, v2]*G[v2, v2, u3] + 
     2*G[1, 0, v2]*G[v2, v2, u3] + 2*z2*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 
       u3] - G[0, u1]*G[0, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[0, v1]*G[0, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     G[0, v2]*G[1, v1]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     G[0, u1]*G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     G[0, v1]*G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[1, v1]*G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     6*z2*G[-v1 + v2, 1 - v1, u3] - G[0, u1]*G[0, v2]*
      G[-v1 + v2, 1 - v1, u3] + G[0, v1]*G[0, v2]*G[-v1 + v2, 1 - v1, u3] + 
     G[0, v2]*G[1, v1]*G[-v1 + v2, 1 - v1, u3] + G[0, u1]*G[1, v2]*
      G[-v1 + v2, 1 - v1, u3] - G[0, v1]*G[1, v2]*G[-v1 + v2, 1 - v1, u3] - 
     G[1, v1]*G[1, v2]*G[-v1 + v2, 1 - v1, u3] - 
     2*G[0, 1, v1]*G[-v1 + v2, 1 - v1, u3] + 2*G[1, 0, v1]*
      G[-v1 + v2, 1 - v1, u3] - 2*G[0, v2]*G[1, v1]*G[-v1 + v2, -v1, u3] + 
     2*G[1, v1]*G[1, v2]*G[-v1 + v2, -v1, u3] + 
     2*G[0, 1, v1]*G[-v1 + v2, -v1, u3] - 2*G[1, 0, v1]*
      G[-v1 + v2, -v1, u3] - 6*z2*G[-v1 + v2, -1 + v2, u3] - 
     G[0, u1]*G[0, v2]*G[-v1 + v2, -1 + v2, u3] + 
     G[0, v1]*G[0, v2]*G[-v1 + v2, -1 + v2, u3] - 
     G[0, v2]*G[1, v1]*G[-v1 + v2, -1 + v2, u3] + 
     G[0, u1]*G[1, v2]*G[-v1 + v2, -1 + v2, u3] + 
     G[0, v1]*G[1, v2]*G[-v1 + v2, -1 + v2, u3] - 
     G[1, v1]*G[1, v2]*G[-v1 + v2, -1 + v2, u3] - 
     2*G[0, 1, v2]*G[-v1 + v2, -1 + v2, u3] + 2*G[1, 0, v2]*
      G[-v1 + v2, -1 + v2, u3] - 2*G[0, v1]*G[1, v2]*G[-v1 + v2, v2, u3] + 
     2*G[1, v1]*G[1, v2]*G[-v1 + v2, v2, u3] + 
     2*G[0, 1, v2]*G[-v1 + v2, v2, u3] - 2*G[1, 0, v2]*G[-v1 + v2, v2, u3] + 
     2*G[0, v2]*G[0, -1, -1, u3] - 2*G[1, v2]*G[0, -1, -1, u3] - 
     G[0, u1]*G[0, -1, 0, u3] + G[0, v1]*G[0, -1, 0, u3] - 
     G[1, v1]*G[0, -1, 0, u3] + G[0, u1]*G[0, -1, -1 + v2, u3] - 
     G[0, v1]*G[0, -1, -1 + v2, u3] - G[0, v2]*G[0, -1, -1 + v2, u3] + 
     G[1, v1]*G[0, -1, -1 + v2, u3] + G[1, v2]*G[0, -1, -1 + v2, u3] + 
     8*G[1 - v1, u3]*G[0, 0, 1, v1] - 8*G[-v1, u3]*G[0, 0, 1, v1] - 
     4*G[0, v1]*G[0, 0, 1 - v1, u3] - 2*G[0, v2]*G[0, 0, 1 - v1, u3] + 
     2*G[1, v2]*G[0, 0, 1 - v1, u3] + 4*G[1, v1]*G[0, 0, -v1, u3] + 
     2*G[0, v2]*G[0, 0, v2, u3] - 2*G[1, v2]*G[0, 0, v2, u3] - 
     4*G[0, u1]*G[0, 1, 0, u3] + 2*G[0, u1]*G[0, 1 - v1, 0, u3] - 
     2*G[0, v1]*G[0, 1 - v1, 0, u3] - 2*G[1, v1]*G[0, 1 - v1, 0, u3] + 
     G[0, v2]*G[0, 1 - v1, 1 - v1, u3] - G[1, v2]*G[0, 1 - v1, 1 - v1, u3] - 
     G[0, v2]*G[0, 1 - v1, v2, u3] + G[1, v2]*G[0, 1 - v1, v2, u3] - 
     G[0, v2]*G[0, -v1, -1, u3] + G[1, v2]*G[0, -v1, -1, u3] + 
     4*G[1, v1]*G[0, -v1, 0, u3] - G[0, v2]*G[0, -v1, 1 - v1, u3] + 
     G[1, v2]*G[0, -v1, 1 - v1, u3] + 2*G[0, u1]*G[0, v2, 0, u3] - 
     G[0, v2]*G[0, v2, 1 - v1, u3] + G[1, v2]*G[0, v2, 1 - v1, u3] + 
     2*G[0, u1]*G[0, v2, -1 + v2, u3] - G[0, v2]*G[0, v2, -1 + v2, u3] + 
     G[1, v2]*G[0, v2, -1 + v2, u3] - G[0, v2]*G[0, v2, v2, u3] + 
     G[1, v2]*G[0, v2, v2, u3] + G[0, v2]*
      G[0, v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[1, v2]*G[0, v2, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[0, u1]*G[0, -v1 + v2, 1 - v1, u3] - 
     G[0, v1]*G[0, -v1 + v2, 1 - v1, u3] + 
     G[1, v1]*G[0, -v1 + v2, 1 - v1, u3] - 
     G[0, u1]*G[0, -v1 + v2, -1 + v2, u3] - 
     G[0, v1]*G[0, -v1 + v2, -1 + v2, u3] + 
     G[1, v1]*G[0, -v1 + v2, -1 + v2, u3] - 
     G[0, u1]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
     G[0, v1]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
     G[1, v1]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
     G[0, u1]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     G[0, v1]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
     G[1, v1]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
     G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
     2*G[0, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 
       (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     2*G[1, v2]*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 
       (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 8*G[1 - v1, u3]*G[1, 1, 0, v1] - 
     8*G[-v1, u3]*G[1, 1, 0, v1] - 2*G[0, v1]*G[1 - v1, 0, 1 - v1, u3] - 
     2*G[1, v1]*G[1 - v1, 0, -v1, u3] + 2*G[0, u1]*G[1 - v1, 1, 0, u3] - 
     G[0, u1]*G[1 - v1, 1 - v1, 0, u3] - G[0, v1]*G[1 - v1, 1 - v1, 0, u3] + 
     G[1, v1]*G[1 - v1, 1 - v1, 0, u3] - G[0, u1]*G[1 - v1, 1 - v1, 1 - v1, 
       u3] + G[0, v1]*G[1 - v1, 1 - v1, 1 - v1, u3] + 
     2*G[0, v2]*G[1 - v1, 1 - v1, 1 - v1, u3] + 
     G[1, v1]*G[1 - v1, 1 - v1, 1 - v1, u3] - 
     2*G[1, v2]*G[1 - v1, 1 - v1, 1 - v1, u3] - 
     2*G[1, v1]*G[1 - v1, 1 - v1, -v1, u3] - 
     G[0, v2]*G[1 - v1, 1 - v1, v2, u3] + 
     G[1, v2]*G[1 - v1, 1 - v1, v2, u3] - 2*G[1, v1]*G[1 - v1, -v1, 0, u3] + 
     2*G[0, v1]*G[1 - v1, -v1, 1 - v1, u3] + 
     4*G[1, v1]*G[1 - v1, -v1, -v1, u3] - G[0, u1]*G[1 - v1, v2, 0, u3] + 
     G[0, v1]*G[1 - v1, v2, 0, u3] + G[1, v1]*G[1 - v1, v2, 0, u3] - 
     G[0, v2]*G[1 - v1, v2, 1 - v1, u3] + 
     G[1, v2]*G[1 - v1, v2, 1 - v1, u3] - 
     G[0, u1]*G[1 - v1, v2, -1 + v2, u3] + 
     G[0, v1]*G[1 - v1, v2, -1 + v2, u3] + 
     G[1, v1]*G[1 - v1, v2, -1 + v2, u3] + 
     G[0, u1]*G[1 - v1, -v1 + v2, 1 - v1, u3] - 
     G[0, v1]*G[1 - v1, -v1 + v2, 1 - v1, u3] - 
     G[1, v1]*G[1 - v1, -v1 + v2, 1 - v1, u3] + 
     G[0, u1]*G[1 - v1, -v1 + v2, -1 + v2, u3] - 
     G[0, v1]*G[1 - v1, -v1 + v2, -1 + v2, u3] - 
     G[1, v1]*G[1 - v1, -v1 + v2, -1 + v2, u3] - 
     2*G[0, v2]*G[-v1, -1, -1, u3] + 2*G[1, v2]*G[-v1, -1, -1, u3] + 
     G[0, u1]*G[-v1, -1, 0, u3] - G[0, v1]*G[-v1, -1, 0, u3] + 
     G[1, v1]*G[-v1, -1, 0, u3] - G[0, u1]*G[-v1, -1, -1 + v2, u3] + 
     G[0, v1]*G[-v1, -1, -1 + v2, u3] + G[0, v2]*G[-v1, -1, -1 + v2, u3] - 
     G[1, v1]*G[-v1, -1, -1 + v2, u3] - G[1, v2]*G[-v1, -1, -1 + v2, u3] + 
     G[0, v2]*G[-v1, 0, -1, u3] - G[1, v2]*G[-v1, 0, -1, u3] + 
     4*G[0, v1]*G[-v1, 0, 1 - v1, u3] + G[0, v2]*G[-v1, 0, 1 - v1, u3] - 
     G[1, v2]*G[-v1, 0, 1 - v1, u3] + G[0, u1]*G[-v1, 1 - v1, 0, u3] + 
     3*G[0, v1]*G[-v1, 1 - v1, 0, u3] - G[1, v1]*G[-v1, 1 - v1, 0, u3] + 
     G[0, u1]*G[-v1, 1 - v1, 1 - v1, u3] - 
     G[0, v1]*G[-v1, 1 - v1, 1 - v1, u3] - 
     3*G[0, v2]*G[-v1, 1 - v1, 1 - v1, u3] - 
     G[1, v1]*G[-v1, 1 - v1, 1 - v1, u3] + 
     3*G[1, v2]*G[-v1, 1 - v1, 1 - v1, u3] + 
     4*G[1, v1]*G[-v1, 1 - v1, -v1, u3] + 2*G[0, v2]*G[-v1, 1 - v1, v2, u3] - 
     2*G[1, v2]*G[-v1, 1 - v1, v2, u3] - 8*G[1, v1]*G[-v1, -v1, -v1, u3] - 
     2*G[1, v1]*G[-v1, v2, 0, u3] + 2*G[0, v2]*G[-v1, v2, 1 - v1, u3] - 
     2*G[1, v2]*G[-v1, v2, 1 - v1, u3] - 2*G[1, v1]*G[-v1, v2, -1 + v2, u3] - 
     G[0, u1]*G[-v1, -v1 + v2, 1 - v1, u3] + 
     G[0, v1]*G[-v1, -v1 + v2, 1 - v1, u3] + 
     G[0, v2]*G[-v1, -v1 + v2, 1 - v1, u3] + 
     G[1, v1]*G[-v1, -v1 + v2, 1 - v1, u3] - 
     G[1, v2]*G[-v1, -v1 + v2, 1 - v1, u3] - 
     G[0, u1]*G[-v1, -v1 + v2, -1 + v2, u3] + 
     G[0, v1]*G[-v1, -v1 + v2, -1 + v2, u3] + 
     G[0, v2]*G[-v1, -v1 + v2, -1 + v2, u3] + 
     G[1, v1]*G[-v1, -v1 + v2, -1 + v2, u3] - 
     G[1, v2]*G[-v1, -v1 + v2, -1 + v2, u3] + G[0, u1]*G[v2, 0, 1 - v1, u3] + 
     3*G[0, v1]*G[v2, 0, 1 - v1, u3] + G[0, v2]*G[v2, 0, 1 - v1, u3] - 
     G[1, v1]*G[v2, 0, 1 - v1, u3] - G[1, v2]*G[v2, 0, 1 - v1, u3] - 
     2*G[1, v1]*G[v2, 0, -v1, u3] + G[0, u1]*G[v2, 0, -1 + v2, u3] + 
     G[0, v1]*G[v2, 0, -1 + v2, u3] - G[1, v1]*G[v2, 0, -1 + v2, u3] - 
     G[0, v2]*G[v2, 0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     G[1, v2]*G[v2, 0, (v2 - v1*v2)/(1 - v1 + v1*v2), u3] + 
     2*G[0, u1]*G[v2, 1, 0, u3] - G[0, u1]*G[v2, 1 - v1, 0, u3] + 
     G[0, v1]*G[v2, 1 - v1, 0, u3] + G[1, v1]*G[v2, 1 - v1, 0, u3] - 
     G[0, v2]*G[v2, 1 - v1, 1 - v1, u3] + 
     G[1, v2]*G[v2, 1 - v1, 1 - v1, u3] - 
     G[0, u1]*G[v2, 1 - v1, -1 + v2, u3] + 
     G[0, v1]*G[v2, 1 - v1, -1 + v2, u3] + 
     G[1, v1]*G[v2, 1 - v1, -1 + v2, u3] - 2*G[1, v1]*G[v2, -v1, 0, u3] + 
     2*G[0, v2]*G[v2, -v1, 1 - v1, u3] - 2*G[1, v2]*G[v2, -v1, 1 - v1, u3] - 
     2*G[1, v1]*G[v2, -v1, -1 + v2, u3] + G[0, u1]*G[v2, -1 + v2, 0, u3] + 
     G[0, v1]*G[v2, -1 + v2, 0, u3] - G[1, v1]*G[v2, -1 + v2, 0, u3] - 
     G[0, u1]*G[v2, -1 + v2, 1 - v1, u3] + 
     G[0, v1]*G[v2, -1 + v2, 1 - v1, u3] + 
     G[1, v1]*G[v2, -1 + v2, 1 - v1, u3] - 
     2*G[1, v1]*G[v2, -1 + v2, -v1, u3] - 
     2*G[0, u1]*G[v2, -1 + v2, -1 + v2, u3] - 
     2*G[0, v1]*G[v2, -1 + v2, -1 + v2, u3] - 
     2*G[0, v2]*G[v2, -1 + v2, -1 + v2, u3] + 
     2*G[1, v1]*G[v2, -1 + v2, -1 + v2, u3] - 
     2*G[1, v2]*G[v2, -1 + v2, -1 + v2, u3] + 
     G[0, v2]*G[v2, -1 + v2, v2, u3] + 3*G[1, v2]*G[v2, -1 + v2, v2, u3] - 
     G[0, u1]*G[v2, v2, 0, u3] - G[0, v1]*G[v2, v2, 0, u3] + 
     G[1, v1]*G[v2, v2, 0, u3] - G[0, u1]*G[v2, v2, -1 + v2, u3] + 
     G[0, v1]*G[v2, v2, -1 + v2, u3] + 3*G[0, v2]*G[v2, v2, -1 + v2, u3] - 
     G[1, v1]*G[v2, v2, -1 + v2, u3] + G[1, v2]*G[v2, v2, -1 + v2, u3] - 
     4*G[1, v2]*G[v2, v2, v2, u3] + G[0, u1]*G[v2, -v1 + v2, 1 - v1, u3] + 
     G[0, v1]*G[v2, -v1 + v2, 1 - v1, u3] - 
     G[1, v1]*G[v2, -v1 + v2, 1 - v1, u3] + 
     G[0, u1]*G[v2, -v1 + v2, -1 + v2, u3] + 
     G[0, v1]*G[v2, -v1 + v2, -1 + v2, u3] - 
     G[1, v1]*G[v2, -v1 + v2, -1 + v2, u3] + 
     G[0, u1]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
     G[0, v1]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
     G[1, v1]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
     G[0, u1]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
     G[0, v1]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
     G[0, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     G[1, v1]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     2*G[0, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 
       (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     2*G[1, v2]*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 
       (v2 - v1*v2)/(1 - v1 + v1*v2), u3] - 
     G[0, u1]*G[-v1 + v2, 0, 1 - v1, u3] - 
     G[0, v1]*G[-v1 + v2, 0, 1 - v1, u3] + 
     G[1, v1]*G[-v1 + v2, 0, 1 - v1, u3] - 
     G[0, u1]*G[-v1 + v2, 0, -1 + v2, u3] - 
     G[0, v1]*G[-v1 + v2, 0, -1 + v2, u3] + 
     G[1, v1]*G[-v1 + v2, 0, -1 + v2, u3] - 
     G[0, u1]*G[-v1 + v2, 1 - v1, 0, u3] - 
     G[0, v1]*G[-v1 + v2, 1 - v1, 0, u3] + 
     G[1, v1]*G[-v1 + v2, 1 - v1, 0, u3] + 
     2*G[0, v2]*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 
     2*G[1, v2]*G[-v1 + v2, 1 - v1, 1 - v1, u3] - 
     2*G[1, v1]*G[-v1 + v2, 1 - v1, -v1, u3] + 
     G[0, u1]*G[-v1 + v2, 1 - v1, -1 + v2, u3] - 
     G[0, v1]*G[-v1 + v2, 1 - v1, -1 + v2, u3] - 
     G[1, v1]*G[-v1 + v2, 1 - v1, -1 + v2, u3] - 
     G[0, v2]*G[-v1 + v2, 1 - v1, v2, u3] + 
     G[1, v2]*G[-v1 + v2, 1 - v1, v2, u3] - 
     2*G[0, v1]*G[-v1 + v2, -v1, 1 - v1, u3] - 
     2*G[0, v2]*G[-v1 + v2, -v1, 1 - v1, u3] + 
     2*G[1, v2]*G[-v1 + v2, -v1, 1 - v1, u3] + 
     4*G[1, v1]*G[-v1 + v2, -v1, -v1, u3] + 
     2*G[1, v1]*G[-v1 + v2, -v1, -1 + v2, u3] - 
     G[0, u1]*G[-v1 + v2, -1 + v2, 0, u3] - 
     G[0, v1]*G[-v1 + v2, -1 + v2, 0, u3] + 
     G[1, v1]*G[-v1 + v2, -1 + v2, 0, u3] + 
     G[0, u1]*G[-v1 + v2, -1 + v2, 1 - v1, u3] - 
     G[0, v1]*G[-v1 + v2, -1 + v2, 1 - v1, u3] - 
     G[1, v1]*G[-v1 + v2, -1 + v2, 1 - v1, u3] + 
     2*G[1, v1]*G[-v1 + v2, -1 + v2, -v1, u3] + 
     2*G[0, u1]*G[-v1 + v2, -1 + v2, -1 + v2, u3] + 
     2*G[0, v1]*G[-v1 + v2, -1 + v2, -1 + v2, u3] + 
     2*G[0, v2]*G[-v1 + v2, -1 + v2, -1 + v2, u3] - 
     2*G[1, v1]*G[-v1 + v2, -1 + v2, -1 + v2, u3] + 
     2*G[1, v2]*G[-v1 + v2, -1 + v2, -1 + v2, u3] - 
     G[0, v2]*G[-v1 + v2, -1 + v2, v2, u3] - 
     3*G[1, v2]*G[-v1 + v2, -1 + v2, v2, u3] - 
     G[0, v2]*G[-v1 + v2, v2, 1 - v1, u3] + 
     G[1, v2]*G[-v1 + v2, v2, 1 - v1, u3] - 
     2*G[0, v1]*G[-v1 + v2, v2, -1 + v2, u3] - 
     3*G[0, v2]*G[-v1 + v2, v2, -1 + v2, u3] + 
     2*G[1, v1]*G[-v1 + v2, v2, -1 + v2, u3] - 
     G[1, v2]*G[-v1 + v2, v2, -1 + v2, u3] + 
     4*G[1, v2]*G[-v1 + v2, v2, v2, u3] + 2*G[0, -1, -1, 0, u3] - 
     2*G[0, -1, -1, -1 + v2, u3] + G[0, -1, 0, -1 + v2, u3] - 
     G[0, -1, -1 + v2, 0, u3] - 2*G[0, 0, 1 - v1, 0, u3] - 
     2*G[0, 0, 1 - v1, 1 - v1, u3] + 4*G[0, 0, -v1, 1 - v1, u3] - 
     2*G[0, 0, v2, 0, u3] - 2*G[0, 0, v2, -1 + v2, u3] + 
     2*G[0, 0, -v1 + v2, 1 - v1, u3] + 2*G[0, 0, -v1 + v2, -1 + v2, u3] + 
     8*G[0, 1, 1, 0, u3] - 2*G[0, 1 - v1, 0, 1 - v1, u3] - 
     2*G[0, 1 - v1, 1, 0, u3] - G[0, 1 - v1, 1 - v1, 0, u3] + 
     G[0, 1 - v1, 1 - v1, 1 - v1, u3] + G[0, 1 - v1, v2, 0, u3] + 
     G[0, 1 - v1, v2, -1 + v2, u3] - G[0, 1 - v1, -v1 + v2, 1 - v1, u3] - 
     G[0, 1 - v1, -v1 + v2, -1 + v2, u3] - G[0, -v1, -1, 0, u3] + 
     G[0, -v1, -1, -1 + v2, u3] + 4*G[0, -v1, 0, 1 - v1, u3] + 
     3*G[0, -v1, 1 - v1, 0, u3] - G[0, -v1, 1 - v1, 1 - v1, u3] + 
     G[0, -v1, -v1 + v2, 1 - v1, u3] + G[0, -v1, -v1 + v2, -1 + v2, u3] - 
     G[0, v2, 0, 1 - v1, u3] - G[0, v2, 0, -1 + v2, u3] - 
     2*G[0, v2, 1, 0, u3] + G[0, v2, 1 - v1, 0, u3] + 
     G[0, v2, 1 - v1, -1 + v2, u3] - G[0, v2, -1 + v2, 0, u3] + 
     G[0, v2, -1 + v2, 1 - v1, u3] + 2*G[0, v2, -1 + v2, -1 + v2, u3] + 
     G[0, v2, v2, 0, u3] + G[0, v2, v2, -1 + v2, u3] - 
     G[0, v2, -v1 + v2, 1 - v1, u3] - G[0, v2, -v1 + v2, -1 + v2, u3] - 
     G[0, v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] + 
     G[0, v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     2*G[0, -v1 + v2, 0, 1 - v1, u3] + 2*G[0, -v1 + v2, 0, -1 + v2, u3] - 
     G[0, -v1 + v2, 1 - v1, -1 + v2, u3] - G[0, -v1 + v2, -1 + v2, 1 - v1, 
      u3] - 2*G[0, -v1 + v2, -1 + v2, -1 + v2, u3] + 
     2*G[0, -v1 + v2, -v1 + v2, 1 - v1, u3] + 
     2*G[0, -v1 + v2, -v1 + v2, -1 + v2, u3] + 
     G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 1 - v1, u3] - 
     G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, 0, u3] + 
     2*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
       u3] - 2*G[0, (v2 - v1*v2)/(1 - v1 + v1*v2), 
       (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     2*G[1 - v1, 0, 1, 0, u3] - 2*G[1 - v1, 0, -v1, 1 - v1, u3] - 
     4*G[1 - v1, 1, 1, 0, u3] + G[1 - v1, 1 - v1, 0, 1 - v1, u3] + 
     2*G[1 - v1, 1 - v1, 1 - v1, 0, u3] + 
     3*G[1 - v1, 1 - v1, 1 - v1, 1 - v1, u3] - 
     2*G[1 - v1, 1 - v1, -v1, 1 - v1, u3] + G[1 - v1, 1 - v1, v2, 0, u3] + 
     G[1 - v1, 1 - v1, v2, -1 + v2, u3] - G[1 - v1, 1 - v1, -v1 + v2, 1 - v1, 
      u3] - G[1 - v1, 1 - v1, -v1 + v2, -1 + v2, u3] - 
     2*G[1 - v1, -v1, 0, 1 - v1, u3] - 2*G[1 - v1, -v1, 1 - v1, 0, u3] + 
     4*G[1 - v1, -v1, -v1, 1 - v1, u3] + G[1 - v1, v2, 0, 1 - v1, u3] + 
     G[1 - v1, v2, 1 - v1, 0, u3] + G[1 - v1, v2, 1 - v1, -1 + v2, u3] + 
     G[1 - v1, v2, -1 + v2, 1 - v1, u3] - 
     2*G[1 - v1, -v1 + v2, 1 - v1, 1 - v1, u3] - G[1 - v1, -v1 + v2, 1 - v1, 
      -1 + v2, u3] - G[1 - v1, -v1 + v2, -1 + v2, 1 - v1, u3] - 
     2*G[-v1, -1, -1, 0, u3] + 2*G[-v1, -1, -1, -1 + v2, u3] - 
     G[-v1, -1, 0, -1 + v2, u3] + G[-v1, -1, -1 + v2, 0, u3] + 
     G[-v1, 0, -1, 0, u3] - G[-v1, 0, -1, -1 + v2, u3] + 
     G[-v1, 0, 1 - v1, 0, u3] + G[-v1, 0, 1 - v1, 1 - v1, u3] - 
     G[-v1, 0, -v1 + v2, 1 - v1, u3] - G[-v1, 0, -v1 + v2, -1 + v2, u3] - 
     G[-v1, 1 - v1, 0, 1 - v1, u3] - 3*G[-v1, 1 - v1, 1 - v1, 0, u3] - 
     4*G[-v1, 1 - v1, 1 - v1, 1 - v1, u3] + 
     4*G[-v1, 1 - v1, -v1, 1 - v1, u3] - 2*G[-v1, 1 - v1, v2, 0, u3] - 
     2*G[-v1, 1 - v1, v2, -1 + v2, u3] + 2*G[-v1, 1 - v1, -v1 + v2, 1 - v1, 
       u3] + 2*G[-v1, 1 - v1, -v1 + v2, -1 + v2, u3] - 
     8*G[-v1, -v1, -v1, 1 - v1, u3] - 2*G[-v1, v2, 0, 1 - v1, u3] - 
     2*G[-v1, v2, 1 - v1, 0, u3] - 2*G[-v1, v2, 1 - v1, -1 + v2, u3] - 
     2*G[-v1, v2, -1 + v2, 1 - v1, u3] - G[-v1, -v1 + v2, 0, 1 - v1, u3] - 
     G[-v1, -v1 + v2, 0, -1 + v2, u3] + G[-v1, -v1 + v2, 1 - v1, 0, u3] + 
     4*G[-v1, -v1 + v2, 1 - v1, 1 - v1, u3] + 
     2*G[-v1, -v1 + v2, 1 - v1, -1 + v2, u3] + G[-v1, -v1 + v2, -1 + v2, 0, 
      u3] + 2*G[-v1, -v1 + v2, -1 + v2, 1 - v1, u3] - 
     2*G[-v1, -v1 + v2, -v1 + v2, 1 - v1, u3] - 
     2*G[-v1, -v1 + v2, -v1 + v2, -1 + v2, u3] - 2*G[v2, 0, 0, 1 - v1, u3] - 
     2*G[v2, 0, 0, -1 + v2, u3] + 2*G[v2, 0, 1, 0, u3] - 
     G[v2, 0, 1 - v1, 0, u3] + G[v2, 0, 1 - v1, 1 - v1, u3] + 
     G[v2, 0, 1 - v1, -1 + v2, u3] - 2*G[v2, 0, -v1, 1 - v1, u3] + 
     G[v2, 0, -1 + v2, 1 - v1, u3] + 2*G[v2, 0, -1 + v2, -1 + v2, u3] - 
     2*G[v2, 0, -v1 + v2, 1 - v1, u3] - 2*G[v2, 0, -v1 + v2, -1 + v2, u3] + 
     G[v2, 0, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, u3] - 
     G[v2, 0, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] - 
     4*G[v2, 1, 1, 0, u3] + G[v2, 1 - v1, 0, 1 - v1, u3] + 
     G[v2, 1 - v1, 1 - v1, 0, u3] + G[v2, 1 - v1, 1 - v1, -1 + v2, u3] + 
     G[v2, 1 - v1, -1 + v2, 1 - v1, u3] - 2*G[v2, -v1, 0, 1 - v1, u3] - 
     2*G[v2, -v1, 1 - v1, 0, u3] - 2*G[v2, -v1, 1 - v1, -1 + v2, u3] - 
     2*G[v2, -v1, -1 + v2, 1 - v1, u3] + G[v2, -1 + v2, 0, 1 - v1, u3] + 
     2*G[v2, -1 + v2, 0, -1 + v2, u3] + G[v2, -1 + v2, 1 - v1, 1 - v1, u3] - 
     2*G[v2, -1 + v2, -v1, 1 - v1, u3] + 2*G[v2, -1 + v2, -1 + v2, 0, u3] - 
     4*G[v2, -1 + v2, -1 + v2, -1 + v2, u3] - G[v2, -1 + v2, v2, 0, u3] + 
     3*G[v2, -1 + v2, v2, -1 + v2, u3] + G[v2, -1 + v2, -v1 + v2, 1 - v1, 
      u3] + G[v2, -1 + v2, -v1 + v2, -1 + v2, u3] - 
     G[v2, v2, 0, -1 + v2, u3] - G[v2, v2, -1 + v2, 0, u3] + 
     2*G[v2, v2, -1 + v2, -1 + v2, u3] - 4*G[v2, v2, v2, -1 + v2, u3] - 
     2*G[v2, -v1 + v2, 0, 1 - v1, u3] - 2*G[v2, -v1 + v2, 0, -1 + v2, u3] + 
     G[v2, -v1 + v2, 1 - v1, -1 + v2, u3] + G[v2, -v1 + v2, -1 + v2, 1 - v1, 
      u3] + 2*G[v2, -v1 + v2, -1 + v2, -1 + v2, u3] - 
     2*G[v2, -v1 + v2, -v1 + v2, 1 - v1, u3] - 
     2*G[v2, -v1 + v2, -v1 + v2, -1 + v2, u3] - 
     G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 1 - v1, u3] + 
     G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, 0, u3] - 
     2*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), (v2 - v1*v2)/(1 - v1 + v1*v2), 0, 
       u3] + 2*G[v2, (v2 - v1*v2)/(1 - v1 + v1*v2), 
       (v2 - v1*v2)/(1 - v1 + v1*v2), 1 - v1, u3] + 
     2*G[-v1 + v2, 0, 0, 1 - v1, u3] + 2*G[-v1 + v2, 0, 0, -1 + v2, u3] - 
     G[-v1 + v2, 0, 1 - v1, -1 + v2, u3] - G[-v1 + v2, 0, -1 + v2, 1 - v1, 
      u3] - 2*G[-v1 + v2, 0, -1 + v2, -1 + v2, u3] + 
     2*G[-v1 + v2, 0, -v1 + v2, 1 - v1, u3] + 
     2*G[-v1 + v2, 0, -v1 + v2, -1 + v2, u3] + G[-v1 + v2, 1 - v1, 0, 1 - v1, 
      u3] + 2*G[-v1 + v2, 1 - v1, 1 - v1, 0, u3] + 
     G[-v1 + v2, 1 - v1, 1 - v1, 1 - v1, u3] - G[-v1 + v2, 1 - v1, 1 - v1, 
      -1 + v2, u3] - 2*G[-v1 + v2, 1 - v1, -v1, 1 - v1, u3] - 
     G[-v1 + v2, 1 - v1, -1 + v2, 1 - v1, u3] + G[-v1 + v2, 1 - v1, v2, 0, 
      u3] + G[-v1 + v2, 1 - v1, v2, -1 + v2, u3] - 
     G[-v1 + v2, 1 - v1, -v1 + v2, 1 - v1, u3] - G[-v1 + v2, 1 - v1, 
      -v1 + v2, -1 + v2, u3] + 2*G[-v1 + v2, -v1, 1 - v1, -1 + v2, u3] + 
     4*G[-v1 + v2, -v1, -v1, 1 - v1, u3] + 
     2*G[-v1 + v2, -v1, -1 + v2, 1 - v1, u3] - G[-v1 + v2, -1 + v2, 0, 
      1 - v1, u3] - 2*G[-v1 + v2, -1 + v2, 0, -1 + v2, u3] - 
     G[-v1 + v2, -1 + v2, 1 - v1, 1 - v1, u3] + 
     2*G[-v1 + v2, -1 + v2, -v1, 1 - v1, u3] - 
     2*G[-v1 + v2, -1 + v2, -1 + v2, 0, u3] + 
     4*G[-v1 + v2, -1 + v2, -1 + v2, -1 + v2, u3] + 
     G[-v1 + v2, -1 + v2, v2, 0, u3] - 3*G[-v1 + v2, -1 + v2, v2, -1 + v2, 
       u3] - G[-v1 + v2, -1 + v2, -v1 + v2, 1 - v1, u3] - 
     G[-v1 + v2, -1 + v2, -v1 + v2, -1 + v2, u3] + G[-v1 + v2, v2, 0, 1 - v1, 
      u3] + G[-v1 + v2, v2, 0, -1 + v2, u3] + G[-v1 + v2, v2, 1 - v1, 0, 
      u3] + G[-v1 + v2, v2, 1 - v1, -1 + v2, u3] + G[-v1 + v2, v2, -1 + v2, 
      0, u3] + G[-v1 + v2, v2, -1 + v2, 1 - v1, u3] - 
     2*G[-v1 + v2, v2, -1 + v2, -1 + v2, u3] + 
     4*G[-v1 + v2, v2, v2, -1 + v2, u3] + 
     2*G[-v1 + v2, -v1 + v2, 0, 1 - v1, u3] + 
     2*G[-v1 + v2, -v1 + v2, 0, -1 + v2, u3] - 
     2*G[-v1 + v2, -v1 + v2, 1 - v1, 1 - v1, u3] - 
     2*G[-v1 + v2, -v1 + v2, 1 - v1, -1 + v2, u3] - 
     2*G[-v1 + v2, -v1 + v2, -1 + v2, 1 - v1, u3] - 
     2*G[-v1 + v2, -v1 + v2, -1 + v2, -1 + v2, u3] + 
     2*G[-v1 + v2, -v1 + v2, -v1 + v2, 1 - v1, u3] + 
     2*G[-v1 + v2, -v1 + v2, -v1 + v2, -1 + v2, u3]
 


==> anc/R42funcCoTable.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to                                               *)
(*  "A Two-Loop Four-Point Form Factor at Function Level"           *)
(*  by L. J. Dixon and Shuo Xin                                     *)
(*  arXiv:2411.01571                                                *)
(*                                                                  *)
(*  This file contains the 93 {weight-1,1} a-letter coproducts      *)
(*  of P functions P[weight] in terms of lower weight               *)
(*  functions P[weight-1,i]. P functions are the space of           *)
(*  functions spanned by iterative coproducts of the 2-loop         *)
(*  4-gluon form factor remainder function R42.                     *)
(*                                                                  *)
(*  MP[weight,n] is the coproduct for the a_n letter. g[i] are      *)
(*  placeholders so that the a_n coproduct of the i-th P function   *)
(*  at a certain weight is given by Coefficient[MP[weight,n],g[i]]. *)
(*                                                                  *)
(********************************************************************)


MP[1, a1] = g[1]
 
MP[1, a10] = 0
 
MP[1, a11] = 0
 
MP[1, a12] = 0
 
MP[1, a13] = 0
 
MP[1, a14] = 0
 
MP[1, a15] = 0
 
MP[1, a16] = 0
 
MP[1, a17] = 0
 
MP[1, a18] = 0
 
MP[1, a19] = 0
 
MP[1, a2] = g[2]
 
MP[1, a20] = 0
 
MP[1, a21] = 0
 
MP[1, a22] = 0
 
MP[1, a23] = 0
 
MP[1, a24] = 0
 
MP[1, a25] = 0
 
MP[1, a26] = 0
 
MP[1, a27] = 0
 
MP[1, a28] = 0
 
MP[1, a29] = 0
 
MP[1, a3] = g[3]
 
MP[1, a30] = 0
 
MP[1, a31] = 0
 
MP[1, a32] = 0
 
MP[1, a33] = 0
 
MP[1, a34] = 0
 
MP[1, a35] = 0
 
MP[1, a36] = 0
 
MP[1, a37] = 0
 
MP[1, a38] = 0
 
MP[1, a39] = 0
 
MP[1, a4] = g[4]
 
MP[1, a40] = 0
 
MP[1, a41] = 0
 
MP[1, a42] = 0
 
MP[1, a43] = 0
 
MP[1, a44] = 0
 
MP[1, a45] = 0
 
MP[1, a46] = 0
 
MP[1, a47] = 0
 
MP[1, a48] = 0
 
MP[1, a49] = 0
 
MP[1, a5] = g[5]
 
MP[1, a50] = 0
 
MP[1, a51] = 0
 
MP[1, a52] = 0
 
MP[1, a53] = 0
 
MP[1, a54] = 0
 
MP[1, a55] = 0
 
MP[1, a56] = 0
 
MP[1, a57] = 0
 
MP[1, a58] = 0
 
MP[1, a59] = 0
 
MP[1, a6] = g[6]
 
MP[1, a60] = 0
 
MP[1, a61] = 0
 
MP[1, a62] = 0
 
MP[1, a63] = 0
 
MP[1, a64] = 0
 
MP[1, a65] = 0
 
MP[1, a66] = 0
 
MP[1, a67] = 0
 
MP[1, a68] = 0
 
MP[1, a69] = 0
 
MP[1, a7] = g[7]
 
MP[1, a70] = 0
 
MP[1, a71] = 0
 
MP[1, a72] = 0
 
MP[1, a73] = 0
 
MP[1, a74] = 0
 
MP[1, a75] = 0
 
MP[1, a76] = 0
 
MP[1, a77] = 0
 
MP[1, a78] = 0
 
MP[1, a79] = 0
 
MP[1, a8] = g[8]
 
MP[1, a80] = 0
 
MP[1, a81] = 0
 
MP[1, a82] = 0
 
MP[1, a83] = 0
 
MP[1, a84] = 0
 
MP[1, a85] = 0
 
MP[1, a86] = 0
 
MP[1, a87] = 0
 
MP[1, a88] = 0
 
MP[1, a89] = 0
 
MP[1, a9] = 0
 
MP[1, a90] = 0
 
MP[1, a91] = 0
 
MP[1, a92] = 0
 
MP[1, a93] = 0
 
MP[2, a1] = -(g[1]*P[1, 3]) + g[7]*(P[1, 2] - P[1, 5] - P[1, 6]) + 
     g[32]*(P[1, 2] + P[1, 3] - P[1, 5] - P[1, 6]) - 2*g[18]*P[1, 6] + 
     g[19]*(-P[1, 2] + P[1, 5] + P[1, 6]) + 
     g[8]*(2*P[1, 3] - 2*P[1, 6] - 2*P[1, 7]) + 
     g[4]*(P[1, 2]/2 + P[1, 3]/2 - P[1, 5]/2 - P[1, 7]/2) + 
     g[13]*(P[1, 2]/2 + P[1, 3]/2 - P[1, 5]/2 - P[1, 7]/2) + 
     g[17]*(P[1, 2]/2 - P[1, 3]/2 - P[1, 5]/2 + P[1, 6] + P[1, 7]/2) + 
     g[2]*(P[1, 2]/2 - P[1, 3]/2 - P[1, 5]/2 + 3*P[1, 6] + P[1, 7]/2) - 
     2*g[25]*P[1, 7] + g[26]*(-P[1, 3] + P[1, 6] + P[1, 7]) + 
     g[20]*(2*P[1, 2] + 2*P[1, 3] + 2*P[1, 4] - 2*P[1, 5] - 4*P[1, 6] - 
       2*P[1, 8]) + g[29]*(-P[1, 2] - P[1, 3] + P[1, 4] + P[1, 5] - 
       P[1, 8]) + g[21]*(P[1, 3]/2 + P[1, 4]/2 - P[1, 6]/2 - P[1, 8]/2) + 
     g[24]*(P[1, 3]/2 + P[1, 4]/2 - P[1, 6]/2 + 2*P[1, 7] - P[1, 8]/2) + 
     g[3]*(-1/2*P[1, 3] + P[1, 4]/2 + P[1, 6]/2 + 3*P[1, 7] - P[1, 8]/2) + 
     g[31]*(-P[1, 3] - P[1, 4] + P[1, 6] + P[1, 8]) + 
     g[28]*(P[1, 2]/2 + P[1, 3]/2 - P[1, 4] - P[1, 5]/2 + P[1, 7]/2 + 
       P[1, 8]) + g[5]*((-3*P[1, 3])/2 - (3*P[1, 4])/2 + (3*P[1, 6])/2 + 
       (3*P[1, 8])/2)
 
MP[2, a10] = 2*g[1]*P[1, 6] - 4*g[2]*P[1, 6] + 2*g[7]*P[1, 6] - 
     8*g[14]*P[1, 6] + 4*g[20]*P[1, 6]
 
MP[2, a11] = 2*g[1]*P[1, 7] - 4*g[3]*P[1, 7] + 2*g[5]*P[1, 7] - 
     4*g[20]*P[1, 7] - 8*g[22]*P[1, 7] + 2*g[31]*P[1, 7]
 
MP[2, a12] = 2*g[5]*P[1, 8] - 4*g[20]*P[1, 8] - 8*g[27]*P[1, 8] + 
     2*g[31]*P[1, 8] + 2*g[32]*P[1, 8]
 
MP[2, a13] = 0
 
MP[2, a14] = 0
 
MP[2, a15] = 0
 
MP[2, a16] = 0
 
MP[2, a17] = 0
 
MP[2, a18] = 0
 
MP[2, a19] = 0
 
MP[2, a2] = -(g[31]*P[1, 4]) + g[19]*(-P[1, 1] + P[1, 3] - P[1, 4] + 
       P[1, 5] - P[1, 6]) + g[20]*(2*P[1, 1] - 2*P[1, 3] + 2*P[1, 4] - 
       2*P[1, 5] + 2*P[1, 6]) + g[8]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[2]*(P[1, 1]/2 + P[1, 4]/2 - P[1, 5]/2 - P[1, 7]/2) + 
     g[17]*(P[1, 1]/2 + P[1, 4]/2 - P[1, 5]/2 - P[1, 7]/2) + 
     g[28]*(P[1, 1]/2 + P[1, 4]/2 - P[1, 5]/2 - P[1, 7]/2) + 
     g[13]*(P[1, 1]/2 - P[1, 3] + P[1, 4]/2 - P[1, 5]/2 + P[1, 6] + 
       P[1, 7]/2) + g[26]*(-P[1, 3] + P[1, 6] + P[1, 7]) + 
     g[32]*(P[1, 1] - P[1, 5] - P[1, 8]) + 
     g[7]*(P[1, 1] + P[1, 4] - P[1, 5] - P[1, 8]) + 
     g[24]*(P[1, 3]/2 + P[1, 4]/2 - P[1, 6]/2 - P[1, 8]/2) + 
     g[21]*(P[1, 3]/2 + P[1, 4]/2 - P[1, 6]/2 + 2*P[1, 7] - P[1, 8]/2) + 
     g[3]*(-1/2*P[1, 3] + P[1, 4]/2 + P[1, 6]/2 + 3*P[1, 7] - P[1, 8]/2) + 
     g[5]*(-1/2*P[1, 3] - (3*P[1, 4])/2 + P[1, 6]/2 + P[1, 8]/2) - 
     2*g[30]*P[1, 8] + g[29]*(-P[1, 1] + P[1, 5] + P[1, 8]) + 
     g[1]*(-P[1, 3] - P[1, 4] + P[1, 6] + P[1, 8]) + 
     g[4]*(P[1, 1]/2 - P[1, 4]/2 - P[1, 5]/2 + P[1, 7]/2 + P[1, 8])
 
MP[2, a20] = 0
 
MP[2, a21] = 0
 
MP[2, a22] = 0
 
MP[2, a23] = g[6]*(2*P[1, 1] - 2*P[1, 5] - 2*P[1, 8]) + 
     g[29]*(2*P[1, 1] - 2*P[1, 5] - 2*P[1, 8]) + 
     g[31]*(P[1, 1] - P[1, 5] - P[1, 8]) + 
     g[1]*(-P[1, 1] + P[1, 5] + P[1, 8]) + 
     g[4]*(-P[1, 1] + P[1, 5] + P[1, 8]) + 
     g[28]*(-P[1, 1] + P[1, 5] + P[1, 8]) + 
     g[20]*(-2*P[1, 1] + 2*P[1, 5] + 2*P[1, 8])
 
MP[2, a24] = g[19]*(2*P[1, 2] - 2*P[1, 5] - 2*P[1, 6]) + 
     g[1]*(P[1, 2] - P[1, 5] - P[1, 6]) + 
     g[2]*(-P[1, 2] + P[1, 5] + P[1, 6]) + 
     g[13]*(-P[1, 2] + P[1, 5] + P[1, 6]) + 
     g[17]*(-P[1, 2] + P[1, 5] + P[1, 6]) + 
     g[31]*(-P[1, 2] + P[1, 5] + P[1, 6]) + 
     g[20]*(-2*P[1, 2] + 2*P[1, 5] + 2*P[1, 6])
 
MP[2, a25] = g[26]*(2*P[1, 3] - 2*P[1, 6] - 2*P[1, 7]) + 
     g[1]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[2]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[3]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[5]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[17]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[31]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[13]*(-P[1, 3] + P[1, 6] + P[1, 7]) + 
     g[21]*(-P[1, 3] + P[1, 6] + P[1, 7]) + 
     g[24]*(-P[1, 3] + P[1, 6] + P[1, 7]) + 
     g[8]*(-2*P[1, 3] + 2*P[1, 6] + 2*P[1, 7]) + 
     g[20]*(-2*P[1, 3] + 2*P[1, 6] + 2*P[1, 7])
 
MP[2, a26] = g[1]*(P[1, 4] - P[1, 7] - P[1, 8]) + 
     g[4]*(P[1, 4] - P[1, 7] - P[1, 8]) + 
     g[5]*(P[1, 4] - P[1, 7] - P[1, 8]) + 
     g[31]*(P[1, 4] - P[1, 7] - P[1, 8]) + 
     g[3]*(-P[1, 4] + P[1, 7] + P[1, 8]) + 
     g[21]*(-P[1, 4] + P[1, 7] + P[1, 8]) + 
     g[24]*(-P[1, 4] + P[1, 7] + P[1, 8]) + 
     g[28]*(-P[1, 4] + P[1, 7] + P[1, 8]) + 
     g[20]*(-2*P[1, 4] + 2*P[1, 7] + 2*P[1, 8])
 
MP[2, a27] = 0
 
MP[2, a28] = 0
 
MP[2, a29] = 0
 
MP[2, a3] = g[19]*(P[1, 2] - P[1, 5] - P[1, 6]) + 
     g[20]*(2*P[1, 1] - 2*P[1, 2] + 2*P[1, 4] + 2*P[1, 6] - 2*P[1, 7]) + 
     g[26]*(-P[1, 1] - P[1, 2] + P[1, 4] + P[1, 6] - P[1, 7]) + 
     g[13]*(P[1, 1]/2 - P[1, 2] + P[1, 4]/2 + P[1, 5]/2 + P[1, 6] - 
       P[1, 7]/2) + g[2]*(-1/2*P[1, 1] - P[1, 4]/2 + P[1, 5]/2 + P[1, 7]/2) + 
     g[17]*(-1/2*P[1, 1] - P[1, 4]/2 + P[1, 5]/2 + P[1, 7]/2) + 
     g[31]*(-P[1, 1] - P[1, 4] + P[1, 5] + P[1, 7]) + 
     g[32]*(P[1, 1] - 2*P[1, 8]) + g[8]*(2*P[1, 1] + P[1, 2] + P[1, 4] - 
       P[1, 5] - P[1, 6] - P[1, 7] - P[1, 8]) + 
     g[3]*(-1/2*P[1, 1] - P[1, 2]/2 + P[1, 6]/2 + P[1, 8]/2) + 
     g[21]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 4] - P[1, 6]/2 + P[1, 7] + 
       P[1, 8]/2) + g[24]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 4] - P[1, 6]/2 + 
       P[1, 7] + P[1, 8]/2) + g[5]*((-3*P[1, 1])/2 - P[1, 2]/2 - P[1, 4] + 
       P[1, 5] + P[1, 6]/2 + P[1, 7] + P[1, 8]/2) + 
     g[29]*(-P[1, 1] + P[1, 5] + P[1, 8]) + 
     g[4]*(P[1, 1]/2 - P[1, 4]/2 - P[1, 5]/2 + P[1, 7]/2 + P[1, 8]) + 
     g[1]*(-P[1, 1] - P[1, 2] - P[1, 4] + P[1, 5] + P[1, 6] + P[1, 7] + 
       P[1, 8]) + g[28]*(P[1, 1]/2 + P[1, 4]/2 - P[1, 5]/2 - P[1, 7]/2 + 
       2*P[1, 8])
 
MP[2, a30] = 0
 
MP[2, a31] = 0
 
MP[2, a32] = 0
 
MP[2, a33] = 0
 
MP[2, a34] = 0
 
MP[2, a35] = 0
 
MP[2, a36] = 0
 
MP[2, a37] = 0
 
MP[2, a38] = 0
 
MP[2, a39] = 0
 
MP[2, a4] = g[7]*(P[1, 2] - 2*P[1, 6]) + 
     g[19]*(-P[1, 2] + P[1, 5] + P[1, 6]) + 
     g[8]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[26]*(P[1, 3] - P[1, 6] - P[1, 7]) + 
     g[13]*(P[1, 2]/2 + P[1, 3]/2 - P[1, 5]/2 + 2*P[1, 6] - P[1, 7]/2) + 
     g[4]*(-1/2*P[1, 2] - P[1, 3]/2 + P[1, 5]/2 + P[1, 7]/2) + 
     g[17]*(P[1, 2]/2 - P[1, 3]/2 - P[1, 5]/2 + P[1, 6] + P[1, 7]/2) + 
     g[2]*(P[1, 2]/2 - P[1, 3]/2 - P[1, 5]/2 + 3*P[1, 6] + P[1, 7]/2) + 
     g[1]*(-P[1, 2] - P[1, 3] + P[1, 5] + P[1, 7]) + 
     g[20]*(2*P[1, 1] + 2*P[1, 2] + 2*P[1, 3] - 4*P[1, 6] - 2*P[1, 7] - 
       2*P[1, 8]) + g[29]*(P[1, 1] - P[1, 5] - P[1, 8]) + 
     g[3]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 6]/2 - P[1, 8]/2) + 
     g[21]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 3] + P[1, 6]/2 + P[1, 7] - 
       P[1, 8]/2) + g[24]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 3] + P[1, 6]/2 + 
       P[1, 7] - P[1, 8]/2) + g[28]*(-P[1, 1] + P[1, 2]/2 + P[1, 3]/2 + 
       P[1, 5]/2 - P[1, 7]/2 + P[1, 8]) + 
     g[31]*(-P[1, 1] - P[1, 2] - P[1, 3] + P[1, 5] + P[1, 6] + P[1, 7] + 
       P[1, 8]) + g[5]*((-3*P[1, 1])/2 - (3*P[1, 2])/2 - P[1, 3] + P[1, 5] + 
       (3*P[1, 6])/2 + P[1, 7] + (3*P[1, 8])/2)
 
MP[2, a40] = 0
 
MP[2, a41] = 0
 
MP[2, a42] = 0
 
MP[2, a43] = 0
 
MP[2, a44] = 0
 
MP[2, a45] = 0
 
MP[2, a46] = 0
 
MP[2, a47] = 0
 
MP[2, a48] = 0
 
MP[2, a49] = 0
 
MP[2, a5] = g[2]*(-1/2*P[1, 1] + P[1, 2]/2 + P[1, 3]/2 - P[1, 4]/2 - 
       2*P[1, 6]) + g[13]*(-1/2*P[1, 1] + P[1, 2]/2 + P[1, 3]/2 - P[1, 4]/2 - 
       2*P[1, 6]) + g[17]*(-1/2*P[1, 1] + P[1, 2]/2 + P[1, 3]/2 - P[1, 4]/2 - 
       2*P[1, 6]) + g[31]*(-P[1, 1] + P[1, 2] + P[1, 3] + P[1, 4] - 
       2*P[1, 6]) + 2*g[18]*P[1, 6] + g[19]*(P[1, 1] - P[1, 2] - P[1, 3] + 
       P[1, 4] + 2*P[1, 6]) - 2*g[3]*P[1, 7] - 2*g[21]*P[1, 7] - 
     2*g[24]*P[1, 7] + 2*g[25]*P[1, 7] + 
     g[8]*(-P[1, 3] + P[1, 6] + P[1, 7]) + 
     g[4]*(P[1, 1]/2 - P[1, 2]/2 - P[1, 3]/2 + P[1, 4]/2 - 2*P[1, 8]) + 
     g[28]*(P[1, 1]/2 - P[1, 2]/2 - P[1, 3]/2 + P[1, 4]/2 - 2*P[1, 8]) + 
     g[1]*(P[1, 1] - P[1, 2] + P[1, 3] + P[1, 4] - 2*P[1, 8]) + 
     g[5]*(P[1, 3] + P[1, 4] - P[1, 6] - P[1, 8]) + 2*g[30]*P[1, 8] + 
     g[7]*(-P[1, 1] - P[1, 2] + 2*P[1, 5] + P[1, 6] + P[1, 8]) + 
     g[32]*(-P[1, 1] - P[1, 2] + 2*P[1, 5] + P[1, 6] + P[1, 8]) + 
     g[29]*(-P[1, 1] + P[1, 2] + P[1, 3] - P[1, 4] + 2*P[1, 8]) + 
     g[6]*(-2*P[1, 1] + 2*P[1, 5] + 2*P[1, 8])
 
MP[2, a50] = 0
 
MP[2, a51] = 0
 
MP[2, a52] = 0
 
MP[2, a53] = 0
 
MP[2, a54] = 0
 
MP[2, a55] = 0
 
MP[2, a56] = 0
 
MP[2, a57] = g[9]*P[1, 1]
 
MP[2, a58] = g[9]*P[1, 3]
 
MP[2, a59] = g[10]*P[1, 4]
 
MP[2, a6] = g[3]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 3]/2 - P[1, 4]/2) + 
     g[21]*(-1/2*P[1, 1] - P[1, 2]/2 + P[1, 3]/2 + P[1, 4]/2) + 
     g[17]*(P[1, 1] + P[1, 2] - P[1, 3] + P[1, 4] - 2*P[1, 5]) + 
     g[31]*(P[1, 1] + P[1, 2] - P[1, 3] + P[1, 4] - 2*P[1, 5]) + 
     g[20]*(-4*P[1, 1] + 4*P[1, 2] + 4*P[1, 3] - 4*P[1, 4] - 8*P[1, 6]) + 
     g[19]*(P[1, 1] - 3*P[1, 2] - P[1, 3] + P[1, 4] + 2*P[1, 5] + 
       4*P[1, 6]) + g[24]*(-1/2*P[1, 1] - P[1, 2]/2 + P[1, 3]/2 + P[1, 4]/2 - 
       2*P[1, 7]) - 4*g[15]*P[1, 7] + g[26]*(P[1, 1] + P[1, 2] - P[1, 3] - 
       P[1, 4] + 2*P[1, 7]) + g[2]*(3*P[1, 1] + P[1, 2] - P[1, 3] + 
       3*P[1, 4] - 2*P[1, 5] - 2*P[1, 8]) + 
     g[13]*(2*P[1, 2] + 2*P[1, 3] + 2*P[1, 4] - 2*P[1, 5] - 4*P[1, 6] - 
       2*P[1, 8]) + g[5]*((3*P[1, 1])/2 + P[1, 2]/2 - P[1, 3]/2 + 
       (3*P[1, 4])/2 - P[1, 5] - P[1, 8]) - 4*g[16]*P[1, 8] - 
     2*g[28]*P[1, 8] + 2*g[30]*P[1, 8] + 
     g[32]*(-P[1, 1] + P[1, 5] + P[1, 8]) + 
     g[7]*(-P[1, 1] - 2*P[1, 4] + P[1, 5] + P[1, 8]) + 
     g[8]*(-2*P[1, 1] - P[1, 2] + P[1, 3] - P[1, 4] + P[1, 5] + P[1, 8]) + 
     g[18]*(-2*P[1, 1] + 2*P[1, 5] + 2*P[1, 8])
 
MP[2, a60] = g[10]*P[1, 2]
 
MP[2, a61] = 0
 
MP[2, a62] = 0
 
MP[2, a63] = 0
 
MP[2, a64] = 0
 
MP[2, a65] = g[11]*(P[1, 1]/2 + P[1, 4]/2 - P[1, 5]/2 - P[1, 7]/2)
 
MP[2, a66] = g[11]*(-1/2*P[1, 2] - P[1, 3]/2 + P[1, 5]/2 + P[1, 7]/2)
 
MP[2, a67] = g[11]*(P[1, 1]/2 + P[1, 4]/2 - P[1, 5]/2 - P[1, 7]/2)
 
MP[2, a68] = g[11]*(P[1, 2]/2 + P[1, 3]/2 - P[1, 5]/2 - P[1, 7]/2)
 
MP[2, a69] = g[12]*(-1/2*P[1, 3] - P[1, 4]/2 + P[1, 6]/2 + P[1, 8]/2)
 
MP[2, a7] = g[4]*(-1/2*P[1, 1] + P[1, 2]/2 + P[1, 3]/2 - P[1, 4]/2) + 
     g[13]*(-1/2*P[1, 1] + P[1, 2]/2 + P[1, 3]/2 - P[1, 4]/2) + 
     g[2]*(P[1, 1]/2 - P[1, 2]/2 - P[1, 3]/2 + P[1, 4]/2) + 
     g[17]*(P[1, 1]/2 - P[1, 2]/2 - P[1, 3]/2 + P[1, 4]/2) + 
     g[28]*(P[1, 1]/2 - P[1, 2]/2 - P[1, 3]/2 + P[1, 4]/2) - 
     4*g[15]*P[1, 6] + g[24]*(2*P[1, 1] + 2*P[1, 3] + 2*P[1, 4] - 2*P[1, 5] - 
       2*P[1, 6] - 4*P[1, 7]) + g[26]*(P[1, 1] + P[1, 2] - 3*P[1, 3] - 
       P[1, 4] + 2*P[1, 6] + 4*P[1, 7]) + 
     g[3]*(3*P[1, 1] + 3*P[1, 2] - P[1, 3] + P[1, 4] - 2*P[1, 5] - 
       2*P[1, 8]) + g[21]*(2*P[1, 2] + 2*P[1, 3] + 2*P[1, 4] - 2*P[1, 5] - 
       4*P[1, 7] - 2*P[1, 8]) - 4*g[23]*P[1, 8] + 
     g[8]*(-2*P[1, 1] - P[1, 2] + P[1, 3] - P[1, 4] + P[1, 5] + P[1, 8]) + 
     g[25]*(-2*P[1, 1] + 2*P[1, 5] + 2*P[1, 8])
 
MP[2, a70] = g[12]*(P[1, 3]/2 + P[1, 4]/2 - P[1, 6]/2 - P[1, 8]/2)
 
MP[2, a71] = g[12]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 6]/2 - P[1, 8]/2)
 
MP[2, a72] = g[12]*(P[1, 1]/2 + P[1, 2]/2 - P[1, 6]/2 - P[1, 8]/2)
 
MP[2, a73] = 0
 
MP[2, a74] = 0
 
MP[2, a75] = 0
 
MP[2, a76] = 0
 
MP[2, a77] = 0
 
MP[2, a78] = 0
 
MP[2, a79] = 0
 
MP[2, a8] = g[24]*(-1/2*P[1, 1] - P[1, 2]/2 + P[1, 3]/2 + P[1, 4]/2) + 
     g[1]*(P[1, 1] + P[1, 2] + P[1, 3] - P[1, 4] - 2*P[1, 5]) + 
     g[4]*(P[1, 1] + P[1, 2] + P[1, 3] - P[1, 4] - 2*P[1, 5]) - 
     2*g[2]*P[1, 6] - 2*g[13]*P[1, 6] - 4*g[16]*P[1, 6] + 2*g[18]*P[1, 6] + 
     g[7]*(-P[1, 2] + P[1, 5] + P[1, 6]) + 
     g[32]*(-P[1, 2] - 2*P[1, 3] + P[1, 5] + P[1, 6]) + 
     g[30]*(-2*P[1, 2] + 2*P[1, 5] + 2*P[1, 6]) + 
     g[3]*(-1/2*P[1, 1] - P[1, 2]/2 + P[1, 3]/2 + P[1, 4]/2 - 2*P[1, 7]) + 
     g[21]*(-1/2*P[1, 1] - P[1, 2]/2 + P[1, 3]/2 + P[1, 4]/2 - 2*P[1, 7]) - 
     4*g[23]*P[1, 7] + 2*g[25]*P[1, 7] + 
     g[8]*(-P[1, 3] + P[1, 6] + P[1, 7]) + 
     g[28]*(2*P[1, 1] + 2*P[1, 3] + 2*P[1, 4] - 2*P[1, 5] - 2*P[1, 6] - 
       4*P[1, 8]) + g[5]*((3*P[1, 1])/2 + P[1, 2]/2 + P[1, 3]/2 + P[1, 4]/2 - 
       P[1, 5] - P[1, 6] - 2*P[1, 8]) + g[6]*(-2*P[1, 1] + 2*P[1, 5] + 
       2*P[1, 8]) + g[29]*(-3*P[1, 1] + P[1, 2] + P[1, 3] - P[1, 4] + 
       2*P[1, 5] + 4*P[1, 8])
 
MP[2, a80] = 0
 
MP[2, a81] = 0
 
MP[2, a82] = 0
 
MP[2, a83] = 0
 
MP[2, a84] = 0
 
MP[2, a85] = 0
 
MP[2, a86] = 0
 
MP[2, a87] = 0
 
MP[2, a88] = 0
 
MP[2, a89] = 0
 
MP[2, a9] = -2*g[7]*P[1, 5] - 4*g[20]*P[1, 5] - 2*g[32]*P[1, 5]
 
MP[2, a90] = 0
 
MP[2, a91] = 0
 
MP[2, a92] = 0
 
MP[2, a93] = 0
 
MP[3, a1] = g[1]*P[2, 1] - g[6]*P[2, 1] + g[4]*P[2, 4] + g[2]*P[2, 13] + 
     g[7]*(-P[2, 1] - P[2, 2]/2 - P[2, 3]/2 + P[2, 4]/2 - P[2, 5]/2 - 
       P[2, 6]/2 + P[2, 7]/2 - P[2, 8] - P[2, 20]/4) + 
     g[5]*(-1/2*P[2, 2] - P[2, 3]/2 + P[2, 4]/2 + P[2, 5]/2 + P[2, 6]/2 - 
       P[2, 7]/2 - P[2, 8] + P[2, 20]/4) + 
     g[8]*(P[2, 2]/2 + P[2, 3]/2 + P[2, 8] - P[2, 13]/2 - P[2, 21]/2) + 
     g[3]*P[2, 21]
 
MP[3, a10] = g[1]*P[2, 2] + g[2]*P[2, 14] + g[3]*P[2, 15] + g[4]*P[2, 16] + 
     g[5]*P[2, 17] + g[6]*P[2, 18] + g[7]*(P[2, 2] - P[2, 13] - P[2, 14] - 
       2*P[2, 17] - P[2, 19]) + g[8]*(-P[2, 2] + P[2, 13]/2 - P[2, 15]/2 + 
       P[2, 16]/2 + (3*P[2, 17])/2 + P[2, 18]/2 + P[2, 19]/2)
 
MP[3, a11] = g[1]*P[2, 3] + g[2]*P[2, 15] + g[3]*P[2, 22] + g[4]*P[2, 23] + 
     g[6]*P[2, 25] + g[7]*(-P[2, 15] - P[2, 21] + P[2, 23] + P[2, 24] + 
       P[2, 25]) + g[5]*(3*P[2, 3] - P[2, 21] - P[2, 22] - 2*P[2, 23] - 
       3*P[2, 24] - 2*P[2, 25] - 4*P[2, 26]) + 
     g[8]*(-P[2, 3] + P[2, 21] + P[2, 26])
 
MP[3, a12] = g[1]*P[2, 4] + g[2]*P[2, 16] + g[3]*P[2, 23] + g[4]*P[2, 27] + 
     g[5]*(P[2, 3] + P[2, 4] - P[2, 5] + P[2, 6] - P[2, 7] - 2*P[2, 8] - 
       P[2, 13] + P[2, 20]/2 - P[2, 22] - 2*P[2, 23] - 4*P[2, 24] - 
       2*P[2, 25] - 4*P[2, 26] + P[2, 28]) + 
     g[6]*(P[2, 3] - P[2, 4] - P[2, 5] + P[2, 6] - P[2, 7] - 2*P[2, 8] - 
       P[2, 13] + P[2, 20]/2 - P[2, 22] - 2*P[2, 23] - 4*P[2, 24] - 
       2*P[2, 25] - 4*P[2, 26] - P[2, 27] - P[2, 29]) + 
     g[8]*(-1/2*P[2, 4] - P[2, 16]/2 - P[2, 23]/2 - P[2, 28]/2 - P[2, 29]/2 - 
       P[2, 30]/2) + g[7]*P[2, 30]
 
MP[3, a13] = 0
 
MP[3, a14] = 0
 
MP[3, a15] = 0
 
MP[3, a16] = 0
 
MP[3, a17] = 0
 
MP[3, a18] = 0
 
MP[3, a19] = 0
 
MP[3, a2] = g[1]*P[2, 5] + g[2]*P[2, 17] + g[3]*P[2, 24] + g[4]*P[2, 28] + 
     g[5]*P[2, 31] - g[7]*P[2, 31] + g[8]*(-1/2*P[2, 1] - P[2, 2]/2 - 
       P[2, 3]/2 + P[2, 4]/2 - P[2, 5] - P[2, 7]/2 - P[2, 8] - P[2, 17]/2 - 
       P[2, 24]/2 + P[2, 28]/2 + P[2, 31]/2 + P[2, 32]/2) + 
     g[6]*(-P[2, 1] - P[2, 2] - P[2, 3] + P[2, 4] - P[2, 5] - P[2, 7] - 
       2*P[2, 8] + P[2, 32])
 
MP[3, a20] = 0
 
MP[3, a21] = 0
 
MP[3, a22] = 0
 
MP[3, a23] = g[1]*P[2, 6] - g[6]*P[2, 6] + g[2]*P[2, 18] + g[3]*P[2, 25] + 
     g[4]*P[2, 29] + g[8]*(P[2, 1] + P[2, 2] + P[2, 3] - P[2, 4]/2 + 
       2*P[2, 5] + P[2, 7] + 3*P[2, 8] + P[2, 16]/2 + P[2, 17] + P[2, 23]/2 + 
       P[2, 24] + P[2, 26] - P[2, 28]/2 + P[2, 29]/2 + P[2, 30]/2 - 
       P[2, 31] - P[2, 32]) + g[5]*P[2, 32] + 
     g[7]*(-P[2, 1] - P[2, 2] - P[2, 3] - 3*P[2, 5] - P[2, 6] - P[2, 7] - 
       4*P[2, 8] - P[2, 16] - 2*P[2, 17] - P[2, 18] - P[2, 23] - 2*P[2, 24] - 
       P[2, 25] - 2*P[2, 26] + P[2, 28] - P[2, 30] + 2*P[2, 31] + P[2, 32])
 
MP[3, a24] = g[1]*P[2, 7] + g[2]*P[2, 19] + 
     g[3]*(-P[2, 15] - P[2, 21] + P[2, 23] + P[2, 24] + P[2, 25]) + 
     g[4]*P[2, 30] + g[5]*(P[2, 1] + P[2, 2]/2 + P[2, 3]/2 - P[2, 4]/2 + 
       P[2, 5]/2 + P[2, 6]/2 + P[2, 7]/2 + P[2, 8] - P[2, 20]/4 - P[2, 31]) + 
     g[7]*(-P[2, 1] - P[2, 2]/2 - P[2, 3]/2 + P[2, 4]/2 - P[2, 5]/2 - 
       P[2, 6]/2 - P[2, 7]/2 - P[2, 8] + P[2, 20]/4 + P[2, 31]) + 
     g[8]*(P[2, 1]/2 - P[2, 4]/2 - P[2, 5] - P[2, 7]/2 - P[2, 8] + 
       P[2, 15]/2 - P[2, 16]/2 - P[2, 17] - P[2, 18]/2 - P[2, 19]/2 + 
       P[2, 21]/2 - P[2, 23] - (3*P[2, 24])/2 - P[2, 25] - P[2, 26] + 
       P[2, 28]/2 + P[2, 31]/2 + P[2, 32]/2) + 
     g[6]*(-P[2, 1] - P[2, 2] - P[2, 3] - 3*P[2, 5] - P[2, 6] - P[2, 7] - 
       4*P[2, 8] - P[2, 16] - 2*P[2, 17] - P[2, 18] - P[2, 23] - 2*P[2, 24] - 
       P[2, 25] - 2*P[2, 26] + P[2, 28] - P[2, 30] + 2*P[2, 31] + P[2, 32])
 
MP[3, a25] = g[1]*P[2, 8] + g[2]*(-1/2*P[2, 13] - P[2, 15]/2 + P[2, 16]/2 + 
       (3*P[2, 17])/2 + P[2, 18]/2 + P[2, 19]/2) + g[3]*P[2, 26] + 
     g[4]*(-1/2*P[2, 4] - P[2, 16]/2 - P[2, 23]/2 - P[2, 28]/2 - P[2, 29]/2 - 
       P[2, 30]/2) + g[8]*(P[2, 2]/2 + P[2, 3]/2 + 2*P[2, 5] + P[2, 7] + 
       2*P[2, 8] + P[2, 13]/2 - P[2, 21]/2 + P[2, 23] + 2*P[2, 24] + 
       P[2, 25] + P[2, 26] - P[2, 28] - P[2, 31] - P[2, 32]) + 
     g[6]*(P[2, 1] + P[2, 2] + P[2, 3] - P[2, 4]/2 + 2*P[2, 5] + P[2, 7] + 
       3*P[2, 8] + P[2, 16]/2 + P[2, 17] + P[2, 23]/2 + P[2, 24] + P[2, 26] - 
       P[2, 28]/2 + P[2, 29]/2 + P[2, 30]/2 - P[2, 31] - P[2, 32]) + 
     g[5]*(-1/2*P[2, 1] - P[2, 3] + P[2, 4]/2 - P[2, 5] - P[2, 7]/2 - 
       P[2, 8] - P[2, 13]/2 - P[2, 17]/2 + P[2, 21]/2 - P[2, 24]/2 + 
       P[2, 28]/2 + P[2, 31]/2 + P[2, 32]/2) + 
     g[7]*(P[2, 1]/2 - P[2, 4]/2 - P[2, 5] - P[2, 7]/2 - P[2, 8] + 
       P[2, 15]/2 - P[2, 16]/2 - P[2, 17] - P[2, 18]/2 - P[2, 19]/2 + 
       P[2, 21]/2 - P[2, 23] - (3*P[2, 24])/2 - P[2, 25] - P[2, 26] + 
       P[2, 28]/2 + P[2, 31]/2 + P[2, 32]/2)
 
MP[3, a26] = g[1]*(-P[2, 3] - P[2, 5] - P[2, 8]) + 
     g[2]*(-1/2*P[2, 13] - P[2, 15]/2 - P[2, 16]/2 - P[2, 17]/2 - 
       P[2, 18]/2 - P[2, 19]/2) + g[3]*(2*P[2, 3] - P[2, 21] - P[2, 22] - 
       2*P[2, 23] - 3*P[2, 24] - 2*P[2, 25] - 3*P[2, 26]) + 
     g[4]*((3*P[2, 4])/2 + P[2, 16]/2 - P[2, 23]/2 - P[2, 28]/2 + 
       P[2, 29]/2 + P[2, 30]/2) + g[6]*(-1/2*P[2, 4] - P[2, 5] - P[2, 8] - 
       P[2, 16]/2 - P[2, 17] - P[2, 23]/2 - P[2, 24] - P[2, 25] - P[2, 26] + 
       P[2, 28]/2 - P[2, 29]/2 - P[2, 30]/2 + P[2, 31]) + 
     g[7]*(P[2, 1]/2 + P[2, 2]/2 + P[2, 3]/2 + (3*P[2, 5])/2 + P[2, 6]/2 + 
       2*P[2, 8] + P[2, 15]/2 + P[2, 16]/2 + P[2, 17] + P[2, 18]/2 + 
       P[2, 19]/2 + P[2, 20]/4 + P[2, 21]/2 + P[2, 24]/2 + P[2, 26] - 
       P[2, 28]/2 - P[2, 31]/2 - P[2, 32]/2) + 
     g[5]*(P[2, 1]/2 + P[2, 2]/2 - (3*P[2, 3])/2 - P[2, 4] + P[2, 5]/2 - 
       P[2, 6]/2 + P[2, 7] + 2*P[2, 8] + P[2, 13]/2 + P[2, 17]/2 - 
       P[2, 20]/4 + P[2, 21]/2 + P[2, 22] + 2*P[2, 23] + (7*P[2, 24])/2 + 
       2*P[2, 25] + 4*P[2, 26] - P[2, 28]/2 - P[2, 31]/2 - P[2, 32]/2) + 
     g[8]*(-1/2*P[2, 1] - P[2, 2]/2 - P[2, 3]/2 + P[2, 4]/2 - P[2, 5] - 
       P[2, 7]/2 - 2*P[2, 8] - P[2, 17]/2 - P[2, 24]/2 - P[2, 26] + 
       P[2, 28]/2 + P[2, 31]/2 + P[2, 32]/2)
 
MP[3, a27] = 0
 
MP[3, a28] = 0
 
MP[3, a29] = 0
 
MP[3, a3] = g[1]*(-P[2, 1] - P[2, 2] + P[2, 5] - P[2, 7] - P[2, 8]) + 
     g[2]*(P[2, 13]/2 + P[2, 15]/2 - P[2, 16]/2 - P[2, 17]/2 - P[2, 18]/2 + 
       P[2, 19]/2) + g[3]*(2*P[2, 3] - P[2, 21] - P[2, 22] - P[2, 23] - 
       2*P[2, 24] - P[2, 25] - 3*P[2, 26]) + 
     g[4]*(2*P[2, 3] - (3*P[2, 4])/2 - 2*P[2, 5] + 2*P[2, 6] - 2*P[2, 7] - 
       4*P[2, 8] - 2*P[2, 13] - P[2, 16]/2 + P[2, 20] - 2*P[2, 22] - 
       (7*P[2, 23])/2 - 8*P[2, 24] - 4*P[2, 25] - 8*P[2, 26] - P[2, 27] + 
       (3*P[2, 28])/2 - (3*P[2, 29])/2 - P[2, 30]/2) + 
     g[7]*(P[2, 1]/2 + P[2, 2]/2 + P[2, 3]/2 + (3*P[2, 5])/2 + P[2, 6]/2 + 
       P[2, 7] + 2*P[2, 8] - P[2, 15]/2 + P[2, 16]/2 + P[2, 17] + 
       P[2, 18]/2 - P[2, 19]/2 - P[2, 20]/4 - P[2, 21]/2 + P[2, 23] + 
       (3*P[2, 24])/2 + P[2, 25] + P[2, 26] - P[2, 28]/2 - (3*P[2, 31])/2 - 
       P[2, 32]/2) + g[5]*(-1/2*P[2, 1] - P[2, 2]/2 + P[2, 3]/2 + P[2, 5]/2 - 
       P[2, 6]/2 + P[2, 13]/2 - P[2, 17]/2 - P[2, 20]/4 - P[2, 21]/2 + 
       P[2, 24]/2 - P[2, 28]/2 + P[2, 31]/2 - P[2, 32]/2) + 
     g[6]*(-P[2, 3] + (3*P[2, 4])/2 + 2*P[2, 5] - P[2, 6] + P[2, 7] + 
       3*P[2, 8] + P[2, 13] + P[2, 16]/2 + P[2, 17] - P[2, 20]/2 + P[2, 22] + 
       (5*P[2, 23])/2 + 5*P[2, 24] + 3*P[2, 25] + 5*P[2, 26] + P[2, 27] - 
       P[2, 28]/2 + (3*P[2, 29])/2 + P[2, 30]/2 - P[2, 31] + P[2, 32]) + 
     g[8]*(-P[2, 3] - 2*P[2, 5] - P[2, 7] - 2*P[2, 8] - P[2, 13] + 
       P[2, 20]/2 + P[2, 21] - P[2, 23] - 2*P[2, 24] - P[2, 25] - P[2, 26] + 
       P[2, 28] + P[2, 31] + P[2, 32])
 
MP[3, a30] = 0
 
MP[3, a31] = 0
 
MP[3, a32] = 0
 
MP[3, a33] = 0
 
MP[3, a34] = 0
 
MP[3, a35] = 0
 
MP[3, a36] = 0
 
MP[3, a37] = 0
 
MP[3, a38] = 0
 
MP[3, a39] = 0
 
MP[3, a4] = g[1]*(-P[2, 2] - P[2, 7] - P[2, 8]) + 
     g[2]*(2*P[2, 2] - P[2, 13]/2 - P[2, 14] + P[2, 15]/2 - P[2, 16]/2 - 
       (7*P[2, 17])/2 - P[2, 18]/2 - (3*P[2, 19])/2) + 
     g[3]*(P[2, 23] + P[2, 24] + P[2, 25] + P[2, 26]) + 
     g[4]*(-1/2*P[2, 4] - P[2, 16]/2 + P[2, 23]/2 + P[2, 28]/2 + P[2, 29]/2 - 
       P[2, 30]/2) + g[6]*(P[2, 4]/2 + P[2, 5] + P[2, 6] + P[2, 8] + 
       P[2, 16]/2 + P[2, 17] + P[2, 23]/2 + P[2, 24] + P[2, 25] + P[2, 26] - 
       P[2, 28]/2 - P[2, 29]/2 + P[2, 30]/2 - P[2, 31]) + 
     g[5]*(-1/2*P[2, 1] - P[2, 2] + P[2, 4]/2 + P[2, 5] - P[2, 7]/2 - 
       P[2, 8] + P[2, 13]/2 - P[2, 17]/2 - P[2, 21]/2 + P[2, 24]/2 - 
       P[2, 28]/2 - P[2, 31]/2 - P[2, 32]/2) + 
     g[7]*(-1/2*P[2, 1] - P[2, 2] + P[2, 4]/2 + P[2, 5] + (3*P[2, 7])/2 + 
       P[2, 8] + P[2, 13] + P[2, 14] - P[2, 15]/2 + P[2, 16]/2 + 3*P[2, 17] + 
       P[2, 18]/2 + (3*P[2, 19])/2 - P[2, 21]/2 + P[2, 23] + (3*P[2, 24])/2 + 
       P[2, 25] + P[2, 26] - P[2, 28]/2 - P[2, 31]/2 - P[2, 32]/2) + 
     g[8]*(P[2, 1]/2 - P[2, 4]/2 - P[2, 5] - P[2, 7]/2 - P[2, 13]/2 + 
       P[2, 17]/2 + P[2, 21]/2 - P[2, 23] - (3*P[2, 24])/2 - P[2, 25] - 
       P[2, 26] + P[2, 28]/2 + P[2, 31]/2 + P[2, 32]/2)
 
MP[3, a40] = 0
 
MP[3, a41] = 0
 
MP[3, a42] = 0
 
MP[3, a43] = 0
 
MP[3, a44] = 0
 
MP[3, a45] = 0
 
MP[3, a46] = 0
 
MP[3, a47] = 0
 
MP[3, a48] = 0
 
MP[3, a49] = 0
 
MP[3, a5] = g[1]*(-2*P[2, 1] - P[2, 2] - P[2, 3] + P[2, 4] - P[2, 5] - 
       P[2, 6] - P[2, 7] - 2*P[2, 8]) + g[5]*(-2*P[2, 1] - P[2, 2] - 
       P[2, 3] + P[2, 4] - P[2, 5] - P[2, 6] - P[2, 7] - 2*P[2, 8]) + 
     g[6]*(2*P[2, 1] + P[2, 2] + P[2, 3] - P[2, 4] + P[2, 5] + P[2, 6] + 
       P[2, 7] + 2*P[2, 8]) + g[7]*(2*P[2, 1] + P[2, 2] + P[2, 3] - P[2, 4] + 
       P[2, 5] + P[2, 6] + P[2, 7] + 2*P[2, 8])
 
MP[3, a50] = 0
 
MP[3, a51] = 0
 
MP[3, a52] = 0
 
MP[3, a53] = 0
 
MP[3, a54] = 0
 
MP[3, a55] = 0
 
MP[3, a56] = 0
 
MP[3, a57] = g[1]*P[2, 9] + g[5]*P[2, 9] - g[6]*P[2, 9] - g[8]*P[2, 9]
 
MP[3, a58] = g[1]*P[2, 9] + g[5]*P[2, 9] - g[6]*P[2, 9] - g[8]*P[2, 9]
 
MP[3, a59] = g[1]*P[2, 10] + g[5]*P[2, 10] - g[7]*P[2, 10]
 
MP[3, a6] = g[2]*P[2, 20] + (g[5]*P[2, 20])/2 - (g[7]*P[2, 20])/2 - 
     (g[8]*P[2, 20])/2
 
MP[3, a60] = g[1]*P[2, 10] + g[5]*P[2, 10] - g[7]*P[2, 10]
 
MP[3, a61] = -(g[5]*P[2, 9])
 
MP[3, a62] = -(g[5]*P[2, 9])
 
MP[3, a63] = g[1]*P[2, 10]
 
MP[3, a64] = -(g[1]*P[2, 10])
 
MP[3, a65] = g[1]*P[2, 11] - g[2]*P[2, 11] - g[4]*P[2, 11] + g[5]*P[2, 11]
 
MP[3, a66] = -(g[1]*P[2, 11]) + g[2]*P[2, 11] + g[4]*P[2, 11] - g[5]*P[2, 11]
 
MP[3, a67] = -(g[2]*P[2, 11]) - g[4]*P[2, 11]
 
MP[3, a68] = -(g[2]*P[2, 11]) - g[4]*P[2, 11]
 
MP[3, a69] = g[3]*P[2, 12] - g[5]*P[2, 12]
 
MP[3, a7] = g[8]*(-P[2, 2] + P[2, 3] + P[2, 13] - P[2, 20]/2 - P[2, 21]) + 
     g[3]*(2*P[2, 2] - 2*P[2, 3] - 2*P[2, 13] + P[2, 20] + 2*P[2, 21])
 
MP[3, a70] = g[1]*P[2, 12] - g[3]*P[2, 12]
 
MP[3, a71] = -(g[3]*P[2, 12]) + g[5]*P[2, 12]
 
MP[3, a72] = g[1]*P[2, 12] - g[3]*P[2, 12]
 
MP[3, a73] = 0
 
MP[3, a74] = 0
 
MP[3, a75] = 0
 
MP[3, a76] = 0
 
MP[3, a77] = g[9]*(-P[2, 1] - P[2, 2] - P[2, 3]/2 + (3*P[2, 4])/4 - 
      (3*P[2, 5])/4 - P[2, 6]/4 - (3*P[2, 7])/4 - (3*P[2, 8])/2 + 
      P[2, 13]/4 - P[2, 20]/8 - P[2, 21]/4)
 
MP[3, a78] = g[9]*(P[2, 2]/2 - P[2, 3]/2 - P[2, 13]/2 + P[2, 21]/2)
 
MP[3, a79] = 0
 
MP[3, a8] = g[6]*(-P[2, 2] - P[2, 3] + P[2, 4] - P[2, 5] + P[2, 6] - 
       P[2, 7] - 2*P[2, 8]) + g[1]*(P[2, 2] + P[2, 3] - P[2, 4] + P[2, 5] - 
       P[2, 6] + P[2, 7] + 2*P[2, 8]) + g[4]*(2*P[2, 2] + 2*P[2, 3] - 
       2*P[2, 4] + 2*P[2, 5] - 2*P[2, 6] + 2*P[2, 7] + 4*P[2, 8])
 
MP[3, a80] = 0
 
MP[3, a81] = 0
 
MP[3, a82] = 0
 
MP[3, a83] = 0
 
MP[3, a84] = 0
 
MP[3, a85] = 0
 
MP[3, a86] = g[9]*(P[2, 2] - P[2, 4]/2 + P[2, 5]/2 - P[2, 6]/2 + P[2, 7]/2 + 
       P[2, 8] - P[2, 13]/2 + P[2, 20]/4 + P[2, 21]/2) - 2*g[9]*P[2, 33]
 
MP[3, a87] = 0
 
MP[3, a88] = g[9]*(-1/2*P[2, 2] + P[2, 4]/4 - P[2, 5]/4 + P[2, 6]/4 - 
      P[2, 7]/4 - P[2, 8]/2 + P[2, 13]/4 + P[2, 20]/8 - P[2, 21]/4)
 
MP[3, a89] = g[9]*(P[2, 1] + P[2, 2] + P[2, 3] - P[2, 4] + P[2, 5] + 
      P[2, 7] + 2*P[2, 8])
 
MP[3, a9] = g[1]*(2*P[2, 1] + P[2, 2] + P[2, 3] - P[2, 4] + 2*P[2, 8]) + 
     g[2]*(-2*P[2, 2] + P[2, 13] + P[2, 14] + 3*P[2, 17] - P[2, 18] + 
       P[2, 19]) + g[3]*(-2*P[2, 3] + P[2, 15] + 2*P[2, 21] + P[2, 22] - 
       P[2, 23] - 2*P[2, 25] + 2*P[2, 26]) + 
     g[4]*(-2*P[2, 3] + P[2, 4] + 2*P[2, 5] - 2*P[2, 6] + 2*P[2, 7] + 
       4*P[2, 8] + 2*P[2, 13] - P[2, 20] + 2*P[2, 22] + 4*P[2, 23] + 
       8*P[2, 24] + 4*P[2, 25] + 8*P[2, 26] + P[2, 27] - P[2, 28] + 
       P[2, 29] - P[2, 30]) + g[8]*(-2*P[2, 1] - P[2, 2] - P[2, 3] + 
       (3*P[2, 4])/2 - 2*P[2, 8] + P[2, 13]/2 - P[2, 15]/2 - P[2, 17]/2 + 
       P[2, 18]/2 + P[2, 19]/2 - P[2, 21] + (3*P[2, 23])/2 + 2*P[2, 24] + 
       2*P[2, 25] + P[2, 26] - P[2, 28]/2 - P[2, 29]/2 - P[2, 30]/2) + 
     g[6]*(P[2, 3] + P[2, 5] + 3*P[2, 6] - P[2, 7] - P[2, 13] + P[2, 16] + 
       2*P[2, 17] + P[2, 18] + P[2, 20]/2 - P[2, 22] - P[2, 23] - 
       2*P[2, 24] - P[2, 25] - 2*P[2, 26] - P[2, 27] - P[2, 28] - 
       2*P[2, 29] + P[2, 30] - 2*P[2, 31] - 2*P[2, 32]) + 
     g[7]*(P[2, 1] + 2*P[2, 2] + P[2, 3] + 3*P[2, 5] + P[2, 6] + 4*P[2, 8] - 
       P[2, 13] - P[2, 14] + P[2, 16] + P[2, 18] - 2*P[2, 19] - P[2, 20]/2 + 
       P[2, 23] + 2*P[2, 24] + P[2, 25] + 2*P[2, 26] - P[2, 28] + P[2, 30] - 
       3*P[2, 31] - P[2, 32]) + g[5]*(P[2, 1] + P[2, 2] + P[2, 3] - P[2, 4] + 
       P[2, 7] + 2*P[2, 8] + P[2, 31] - P[2, 32])
 
MP[3, a90] = g[9]*P[2, 9]
 
MP[3, a91] = -(g[9]*P[2, 10])
 
MP[3, a92] = 0
 
MP[3, a93] = g[9]*(-1/2*P[2, 3] + P[2, 4]/4 - P[2, 5]/4 + P[2, 6]/4 - 
      P[2, 7]/4 - P[2, 8]/2 - P[2, 13]/4 + P[2, 20]/8 + P[2, 21]/4)
 
MP[4, a1] = P[3, 1]
 
MP[4, a10] = P[3, 2]
 
MP[4, a11] = P[3, 3]
 
MP[4, a12] = P[3, 4]
 
MP[4, a13] = 0
 
MP[4, a14] = 0
 
MP[4, a15] = 0
 
MP[4, a16] = 0
 
MP[4, a17] = 0
 
MP[4, a18] = 0
 
MP[4, a19] = 0
 
MP[4, a2] = P[3, 5]
 
MP[4, a20] = 0
 
MP[4, a21] = 0
 
MP[4, a22] = 0
 
MP[4, a23] = P[3, 6]
 
MP[4, a24] = P[3, 7]
 
MP[4, a25] = P[3, 8]
 
MP[4, a26] = P[3, 2] - P[3, 4] - P[3, 6] + P[3, 7] + P[3, 8]
 
MP[4, a27] = 0
 
MP[4, a28] = 0
 
MP[4, a29] = 0
 
MP[4, a3] = -P[3, 1] - 2*P[3, 2] - P[3, 3] + P[3, 4] + P[3, 6] - 2*P[3, 7] - 
     3*P[3, 8]
 
MP[4, a30] = 0
 
MP[4, a31] = 0
 
MP[4, a32] = 0
 
MP[4, a33] = 0
 
MP[4, a34] = 0
 
MP[4, a35] = 0
 
MP[4, a36] = 0
 
MP[4, a37] = 0
 
MP[4, a38] = 0
 
MP[4, a39] = 0
 
MP[4, a4] = -2*P[3, 2] - P[3, 3] + P[3, 4] - P[3, 5] + P[3, 6] - 2*P[3, 7] - 
     3*P[3, 8]
 
MP[4, a40] = 0
 
MP[4, a41] = 0
 
MP[4, a42] = 0
 
MP[4, a43] = 0
 
MP[4, a44] = 0
 
MP[4, a45] = 0
 
MP[4, a46] = 0
 
MP[4, a47] = 0
 
MP[4, a48] = 0
 
MP[4, a49] = 0
 
MP[4, a5] = 0
 
MP[4, a50] = 0
 
MP[4, a51] = 0
 
MP[4, a52] = 0
 
MP[4, a53] = 0
 
MP[4, a54] = 0
 
MP[4, a55] = 0
 
MP[4, a56] = 0
 
MP[4, a57] = 0
 
MP[4, a58] = 0
 
MP[4, a59] = 0
 
MP[4, a6] = 0
 
MP[4, a60] = 0
 
MP[4, a61] = 0
 
MP[4, a62] = 0
 
MP[4, a63] = 0
 
MP[4, a64] = 0
 
MP[4, a65] = 0
 
MP[4, a66] = 0
 
MP[4, a67] = 0
 
MP[4, a68] = 0
 
MP[4, a69] = 0
 
MP[4, a7] = 0
 
MP[4, a70] = 0
 
MP[4, a71] = 0
 
MP[4, a72] = 0
 
MP[4, a73] = 0
 
MP[4, a74] = 0
 
MP[4, a75] = 0
 
MP[4, a76] = 0
 
MP[4, a77] = 0
 
MP[4, a78] = 0
 
MP[4, a79] = 0
 
MP[4, a8] = 0
 
MP[4, a80] = 0
 
MP[4, a81] = 0
 
MP[4, a82] = 0
 
MP[4, a83] = 0
 
MP[4, a84] = 0
 
MP[4, a85] = 0
 
MP[4, a86] = P[3, 9]
 
MP[4, a87] = 0
 
MP[4, a88] = 0
 
MP[4, a89] = 0
 
MP[4, a9] = P[3, 2] + P[3, 3] - P[3, 4] - 2*P[3, 6] + 2*P[3, 8]
 
MP[4, a90] = 0
 
MP[4, a91] = 0
 
MP[4, a92] = 0
 
MP[4, a93] = 0

